An Adaptive Load Balancer For Graph Analytical Applications on GPUs

Load-balancing among the threads of a GPU for graph analytics workloads is difficult because of the irregular nature of graph applications and the high variability in vertex degrees, particularly in power-law graphs. We describe a novel load balancing scheme to address this problem. Our scheme is implemented in the IrGL compiler to allow users to generate efficient load balanced code for a GPU from high-level sequential programs. We evaluated several graph analytics applications on up to 16 distributed GPUs using IrGL to compile the code and the Gluon substrate for inter-GPU communication. Our experiments show that this scheme can achieve an average speed-up of 2.2x on inputs that suffer from severe load imbalance problems when previous state-of-the-art load-balancing schemes are used.

==> Results/tuxedo_gen_csv.sh <==
#GLUON_EXECS=("bfs_twc" "bfs_push" "bfs" "sssp_twc" "sssp_push" "cc_twc" "cc_push" "pagerank_pull" "kcore_pull")
GLUON_EXECS=("bfs_twc" "bfs" "bfs" "sssp_twc" "sssp" "cc_twc" "cc" "pagerank" "kcore")
#GLUON_LB_EXECS=("bfs_twc" "bfs_push" "bfs" "sssp_twc" "sssp_push"  "cc_twc" "cc_push" "pagerank_pull" "kcore_pull")
GLUON_LB_EXECS=("bfs_twc" "bfs_push" "bfs" "sssp_twc" "sssp_push"  "cc_twc" "cc_push" "pagerank_pull" "kcore_pull")
GUNROCK_EXECS=("bfs_twc" "bfs_lb" "bfs" "sssp_twc" "sssp_lb" "cc_twc" "cc_lb" "pagerank_pull" "kcore_pull")


NUM_EXECS=${#GLUON_EXECS[@]}

INPUTS=("twitter40")
#INPUTS=("rmat28")
#INPUTS=("indochina-2004")
#INPUTS=("twitter40" "twitter50" "road-USA" "road-europe")
#INPUTS=("road-USA" "orkut" "rmat23")
INPUTS=("road-USA" "orkut" "rmat23")
INPUTS=("road-USA" "orkut" "rmat23" "indochina-2004" "road-europe" "twitter40" )
INPUTS=("rmat22" "rmat23" "orkut" "indochina-2004" "road-USA" "road-USA-W")
#INPUTS=("road-USA" "road-europe" )
#INPUTS=("road-USA")
INPUTS=("rmat23" "rmat25" "orkut" "road-USA")

GLUON_GPU_STRING=("gggg")
LUX_GPU_STRING=("gggg") 
GROUTE_GPU_STRING=("4")
GUNROCK_GPU_STRING=("gggg") 

GLUON_GPU_STRING=("gg")
LUX_GPU_STRING=("gg") 
#GROUTE_GPU_STRING=("4")
#GUNROCK_GPU_STRING=("gggg") 

NODES=(1 2 4 6)

GPUS=("g" "gg" "gggg" "gggggg")
#GPUS=("gggg")
#GPUS=("g")
#GPUS=("gggg" "gggggg")


NUM_GPU_RESULTS=${#NODES[@]}

GLUON_STAT_FILEPATH="/net/ohm/export/iss/galois_logs/dyn_load_balancing/Tuxedo/D-IrGL_NO_LB"
GLUON_LB_STAT_FILEPATH="/net/ohm/export/iss/galois_logs/dyn_load_balancing/Tuxedo/D-IrGL_LB"
GUNROCK_STAT_FILEPATH="/net/ohm/export/iss/galois_logs/dyn_load_balancing/Tuxedo/Gunrock"

OUT_FILE_PATH="/net/ohm/export/cdgc/vishwesh/logs/scripts"


#out_file="/net/ohm/export/cdgc/vishwesh/logs/scripts/tuxedo_exec_times.csv"
out_file="/h2/vjatala/Desktop/Conferences/DynLBGPU/paper/results_csv/tuxedo_exec_times.csv"

get_exec_time(){
	PATTERN=$1
	FILE_NAME=$2
	FRAMEWORK=$3
	#out_file=$4
#	echo $PATTERN
	if [[ $FRAMEWORK == *"GLUON"* ]]
	then
		#egrep "$PATTERN" $FILE_NAME | awk '{sum+=$6} END {printf "%d", sum/NR}' >> $out_file
#		echo "egrep "$PATTERN" $FILE_NAME | awk '{sum+=$6} END {printf "%f", (sum/NR)}' >> $out_file"
		egrep "$PATTERN" $FILE_NAME | awk '{sum+=$6} END {printf "%.1f", (sum/NR)}' >> $out_file
	elif [[ $FRAMEWORK == *"IRGL"* ]]
	then
#		echo "egrep -r "$PATTERN" $FILE_NAME | awk '{sum+=$6} END {printf "%f", (sum/NR)}' >> $out_file"
		egrep -r "$PATTERN" $FILE_NAME | awk '{sum+=$3} END {printf "%.1f", (sum/NR)}' >> $out_file		
	elif [ $FRAMEWORK == "LUX" ] 
	then
#		echo "egrep '$PATTERN' $FILE_NAME | awk '{sum+=$4} END {printf "%f", sum/NR}' >> $out_file"
#		egrep '$PATTERN' $FILE_NAME | awk '{sum+=$4} END {printf "%f", sum/NR}' >> $out_file
		egrep "$PATTERN" $FILE_NAME | awk '{sum+=$4} END {printf "%.1f", (sum/NR)*1000}' >> $out_file
#		egrep 'ELAPSED TIME' $FILE_NAME | awk '{time=$4*1000} END {printf "%d", time}' >> $out_file
	elif [ $FRAMEWORK == "GUNROCK" ] 
	then
#	 	echo "egrep '$PATTERN' $FILE_NAME | awk '{print "%d", $3}' >> $out_file"
	 	egrep "$PATTERN" $FILE_NAME | awk '{time=$3} END {printf "%.1f", time}' >> $out_file 
	elif [ $FRAMEWORK == "GROUTE" ] 
	then
	 #	echo "egrep '$PATTERN' $FILE_NAME | awk '{sum+=$2} END {printf "%f", (sum/NR)/1000}'  >> $out_file"
	 	egrep -i "$PATTERN" $FILE_NAME | awk '{sum+=$2} END {printf "%.1f", (sum/NR)}' >> $out_file 
	fi
	#`cat $out_file`
}
generate_execution_times() {

	rm $out_file
	touch $out_file
	#echo -n -e "Input\tApp\tGPUs\tGunrock\tGroute\tLux\tDirgl\tDirgl_lb\tirgl\tirgl_lb\n" >> $out_file
	echo -n -e "Input\tApp\tGPUs\tGunrock\tDirgl\tDirgl_lb\n" >> $out_file
	for input in "${INPUTS[@]}"
	do
		for (( i=0; i < $NUM_EXECS; ++i ))
		do
			for gpu_string in "${GPUS[@]}"
			do
				num_gpus=${#gpu_string}
				echo -n -e "$input\t" >> $out_file
				echo -n -e "${GLUON_EXECS[$i]}\t" >> $out_file
				echo -n -e "$num_gpus\t" >> $out_file
				
				#Processing  GUNROCK logs
		
				app=${GUNROCK_EXECS[$i]}			
				STAT_FILEPATH=$GUNROCK_STAT_FILEPATH
				FILE_NAME=$STAT_FILEPATH/${app}_${input}_${num_gpus}.out

				if [ ! -f $FILE_NAME ]; then
					echo "File $FILE_NAME not found!"
					echo -n -e "NaN" >> $out_file

				else
					get_exec_time "avg. elapsed" $FILE_NAME "GUNROCK" 
			
				fi
				echo -n -e "\t" >> $out_file	


				# Processing GLUON logs
				app=${GLUON_EXECS[$i]}			
				STAT_FILEPATH=$GLUON_STAT_FILEPATH
				FILE_NAME=$STAT_FILEPATH/${app}_${input}_${gpu_string}.stats

				if [ ! -f $FILE_NAME ]; then
					echo "File $FILE_NAME not found!"
					echo -n -e "NaN" >> $out_file

				else
					PATTERN="Timer_[0-9]+, HMAX"
					get_exec_time "Timer_[0-9]+, HMAX" $FILE_NAME "GLUON" 
			
				fi
				echo -n -e "\t" >> $out_file

				# Processing GLUON_LB logs
				app=${GLUON_LB_EXECS[$i]}			
				STAT_FILEPATH=$GLUON_LB_STAT_FILEPATH
				FILE_NAME=$STAT_FILEPATH/${app}_${input}_${gpu_string}.stats

				if [ ! -f $FILE_NAME ]; then
					echo "File $FILE_NAME not found!"
					echo -n -e "NaN" >> $out_file

				else
					PATTERN="Timer_[0-9]+, HMAX"
					get_exec_time "Timer_[0-9]+, HMAX" $FILE_NAME "GLUON_LB" 
			
				fi
				echo -n -e "\t" >> $out_file



				echo "" >> $out_file

			done
		done
	done
}
generate_execution_times



==> Results/tuxedo_gen_thread_block_work.sh <==
#GLUON_EXECS=( "bfs_push" "cc_push" "pagerank_pull" "sssp_push") 
GLUON_EXECS=( "sssp_push" ) 
INPUTS=("road-USA" "orkut" "rmat23" "indochina-2004" "road-europe" "twitter40" )
INPUTS=("road-USA" "orkut" "rmat23" "indochina-2004" )
INPUTS=("road-USA")
#INPUTS=("orkut")
#INPUTS=("indochina-2004")
#INPUTS=("road-USA")

GPUS=("g")

HOST=0
RUN=0
ITERATION=1000

NUM_EXECS=${#GLUON_EXECS[@]}

GLUON_STAT_FILEPATH="/net/ohm/export/iss/galois_logs/dyn_load_balancing/Bridges_Europar2020/D-IrGL_NO_LB_SYNC/volta/ThreadBlockWork"
OUT_FILE_PATH="/h2/vjatala/Desktop/Conferences/DynLBGPU/paper/results_csv"

out_file="${OUT_FILE_PATH}/d_irgl_no_lb_threadblock_work_volta.csv"
#out_file="${OUT_FILE_PATH}/sssp_rmat25_volta.csv"

get_thread_block_work(){
	input=$1
	app=$2 
	num_gpus=$3
 	FILE_NAME=$4
	FRAMEWORK=$5

	PATTERN="GPUThreadBlocksWork_Host_${HOST}_Itr_${ITERATION}_Run_${RUN}, HOST_0"
	declare -i num_tbs;	
	if [ $FRAMEWORK == "GLUON" ] 
	then

		num_tbs=`grep "NumThreadBlocks_Run_${RUN}, HOST_0" $FILE_NAME | awk   '{num_tb = $6 } END {printf "%d",  num_tb}'`		
		for (( i=0; i < $num_tbs; ++i ))
		do
			echo -n -e "$input\t" >> $out_file
			echo -n -e "$app\t" >> $out_file
			echo -n -e "$num_gpus\t" >> $out_file
			echo -n -e "$HOST\t" >> $out_file
			echo -n -e "$ITERATION\t" >> $out_file
			echo -n -e "$i\t" >> $out_file
			declare -i tb_index=$i+6
			
			egrep "$PATTERN" $FILE_NAME | awk -v idx="${tb_index}" -F ","  '{printf $idx}' >>  $out_file
			echo "" >> $out_file			
		done
	fi
}
generate_thread_block_work() {

#	rm $out_file
#	touch $out_file
#	echo -n -e "Input\tApp\tGPUs\tHOST\tIteration\tTB\tLoad\n" >> $out_file
	for input in "${INPUTS[@]}"
	do
		for (( i=0; i < $NUM_EXECS; ++i ))
		do
			for gpu_string in "${GPUS[@]}"
			do

				num_gpus=${#gpu_string}
				
				# Processing GLUON logs
				app=${GLUON_EXECS[$i]}			
				STAT_FILEPATH=$GLUON_STAT_FILEPATH
				FILE_NAME=$STAT_FILEPATH/${app}_${input}_cvc_1_${gpu_string}_*.stats
				#if [ ! -f $FILE_NAME ]; then
			#		echo "File $FILE_NAME not found!"
				#	echo -n -e "NaN" >> $out_file

				#else
					get_thread_block_work $input $app $num_gpus $FILE_NAME "GLUON" 
			
			#	fi
				echo -n -e "\t" >> $out_file


				echo "" >> $out_file

			done
		done
	done
}

generate_thread_block_work


==> Results/tuxedo_gen_thread_block_work_lb_twc_total.sh <==
#GLUON_EXECS=( "bfs_push" "cc_push" "pagerank_pull" "sssp_push") 
GLUON_EXECS=( "pagerank_pull" ) 
INPUTS=("road-USA" "orkut" "rmat23" "indochina-2004" "road-europe" "twitter40" )
INPUTS=("road-USA" "orkut" "rmat23" "indochina-2004" )
INPUTS=("rmat25")
#INPUTS=("orkut")
#INPUTS=("indochina-2004")
#INPUTS=("road-USA")

GPUS=("g")

HOST=0
RUN=0
ITERATION=1

NUM_EXECS=${#GLUON_EXECS[@]}

GLUON_STAT_FILEPATH="/net/ohm/export/iss/galois_logs/dyn_load_balancing/Bridges_Europar2020/D-IrGL_LB_SYNC/volta/degree_threshold/Default_Threshold/"
OUT_FILE_PATH="/h2/vjatala/Desktop/Conferences/DynLBGPU/paper/results_csv"

out_file="${OUT_FILE_PATH}/d_irgl_lb_threadblock_work_volta.csv"

get_thread_block_work(){
	input=$1
	app=$2 
	num_gpus=$3
 	FILE_NAME=$4
	FRAMEWORK=$5

	PATTERN="GPUThreadBlocksWork_Host_${HOST}_Itr_${ITERATION}_Run_${RUN}, HOST_0"
	LBPATTERN="GPULBThreadBlocksWork_Host_${HOST}_Itr_${ITERATION}_Run_${RUN}, HOST_0"
	TWCPATTERN="GPUTWCThreadBlocksWork_Host_${HOST}_Itr_${ITERATION}_Run_${RUN}, HOST_0"
	declare -i num_tbs;	
	if [ $FRAMEWORK == "GLUON" ] 
	then

		num_tbs=`grep "NumThreadBlocks_Run_${RUN}, HOST_0" $FILE_NAME | awk   '{num_tb = $6 } END {printf "%d",  num_tb}'`		
		for (( i=0; i < $num_tbs; ++i ))
		do
			echo -n -e "$input\t" >> $out_file
			echo -n -e "$app\t" >> $out_file
			echo -n -e "$num_gpus\t" >> $out_file
			echo -n -e "$HOST\t" >> $out_file
			echo -n -e "$ITERATION\t" >> $out_file
			echo -n -e "$i\t" >> $out_file
			declare -i tb_index=$i+6
			
			egrep "$PATTERN" $FILE_NAME | awk -v idx="${tb_index}" -F ","  '{printf $idx}' >>  $out_file
			echo -n -e "\t" >> $out_file
			egrep "$LBPATTERN" $FILE_NAME | awk -v idx="${tb_index}" -F ","  '{printf $idx}' >>  $out_file
			echo -n -e "\t" >> $out_file
			egrep "$TWCPATTERN" $FILE_NAME | awk -v idx="${tb_index}" -F ","  '{printf $idx}' >>  $out_file
			echo -n -e "\t" >> $out_file
			echo "" >> $out_file			
		done
	fi
}
generate_thread_block_work() {

#	rm $out_file
#	touch $out_file
#	echo -n -e "Input\tApp\tGPUs\tHOST\tIteration\tTB\tTotalLoad\tLBLoad\tTWCLoad\n" >> $out_file
	for input in "${INPUTS[@]}"
	do
		for (( i=0; i < $NUM_EXECS; ++i ))
		do
			for gpu_string in "${GPUS[@]}"
			do

				num_gpus=${#gpu_string}
				
				# Processing GLUON logs
				app=${GLUON_EXECS[$i]}			
				STAT_FILEPATH=$GLUON_STAT_FILEPATH
				FILE_NAME=$STAT_FILEPATH/${app}_${input}_cvc_1_${gpu_string}_*.stats
#				if [ ! -f $FILE_NAME ]; then
#					echo "File $FILE_NAME not found!"
#					echo -n -e "NaN" >> $out_file

#				else
					get_thread_block_work $input $app $num_gpus $FILE_NAME "GLUON" 
			
#				fi
				echo -n -e "\t" >> $out_file


				echo "" >> $out_file

			done
		done
	done
}

generate_thread_block_work


==> Results/volta_gen_csv.sh <==
#GLUON_EXECS=("bfs_twc" "bfs_push" "bfs" "sssp_twc" "sssp_push" "cc_twc" "cc_push" "pagerank_pull" "kcore_pull")
#GLUON_EXECS=("bfs_twc" "bfs" "bfs" "sssp_twc" "sssp" "cc_twc" "cc" "pagerank" "kcore")
GLUON_TWC_EXECS=("bfs_twc" "bfs_push" "bfs" "sssp_twc" "sssp_push"  "cc_twc" "cc_push" "pagerank_pull" "kcore_pull" "kcore_push")
GLUON_LB_EXECS=("bfs_twc" "bfs_push" "bfs" "sssp_twc" "sssp_push"  "cc_twc" "cc_push" "pagerank_pull" "kcore_pull" "kcore_push")
GLUON_ALB_EXECS=("bfs_twc" "bfs_push" "bfs" "sssp_twc" "sssp_push"  "cc_twc" "cc_push" "pagerank_pull" "kcore_pull" "kcore_push")
GUNROCK_EXECS=("bfs_twc" "bfs_lb" "bfs" "sssp_twc" "sssp_lb" "cc_twc" "cc_lb" "pagerank_pull" "kcore_pull" "kcore_push")


NUM_EXECS=${#GLUON_TWC_EXECS[@]}

INPUTS=("road-USA" "orkut" "rmat23")
INPUTS=("road-USA" "orkut" "rmat23" "indochina-2004" "road-europe" "twitter40" )
INPUTS=("rmat22" "rmat23" "orkut" "indochina-2004" "road-USA" "road-USA-W")
#INPUTS=("road-USA" "road-europe" )
#INPUTS=("road-USA")
INPUTS=("rmat25" "orkut" "road-USA")
#INPUTS=("rmat25" )

GLUON_GPU_STRING=("gggg")
LUX_GPU_STRING=("gggg") 
GROUTE_GPU_STRING=("4")
GUNROCK_GPU_STRING=("gggg") 

GLUON_GPU_STRING=("gg")
LUX_GPU_STRING=("gg") 
#GROUTE_GPU_STRING=("4")
#GUNROCK_GPU_STRING=("gggg") 

NODES=(1 2 4 8)

NODE=1


GPUS=("g" "gg" "gggg" "gggggggg")
#GPUS=("gg")
#GPUS=("gggg")
#GPUS=("g")
#GPUS=("gggg" "gggggg")


PART=cvc

NUM_GPU_RESULTS=${#NODES[@]}

GLUON_TWC_STAT_FILEPATH="/net/ohm/export/iss/galois_logs/dyn_load_balancing/Bridges_Europar2020/D-IrGL_NO_LB_SYNC/volta"
GLUON_LB_STAT_FILEPATH="/net/ohm/export/iss/galois_logs/dyn_load_balancing/Bridges_Europar2020/D-IrGL_LB_SYNC/volta/Threshold_0"
GLUON_ALB_STAT_FILEPATH="/net/ohm/export/iss/galois_logs/dyn_load_balancing/Bridges_Europar2020/D-IrGL_LB_SYNC/volta"
GUNROCK_STAT_FILEPATH="/net/ohm/export/iss/galois_logs/dyn_load_balancing/Bridges_Europar2020/Gunrock"

OUT_FILE_PATH="/net/ohm/export/cdgc/vishwesh/logs/scripts"


#out_file="/net/ohm/export/cdgc/vishwesh/logs/scripts/tuxedo_exec_times.csv"
out_file="/h2/vjatala/Desktop/Conferences/DynLBGPU/paper/results_csv/volta_exec_times_${PART}.csv"

get_exec_time(){
	PATTERN=$1
	FILE_NAME=$2
	FRAMEWORK=$3
	#out_file=$4
#	echo $PATTERN
	if [[ $FRAMEWORK == *"GLUON_LB"* ]]
	then
		#egrep "$PATTERN" $FILE_NAME | awk '{sum+=$6} END {printf "%d", sum/NR}' >> $out_file
#		echo "egrep "$PATTERN" $FILE_NAME | awk '{sum+=$6} END {printf "%f", (sum/NR)}' >> $out_file"
		egrep "$PATTERN" $FILE_NAME | awk '{sum+=$6} END {printf "%.1f", (sum/(NR*1000))}' >> $out_file
	elif [[ $FRAMEWORK == *"GLUON"* ]]
	then
		#egrep "$PATTERN" $FILE_NAME | awk '{sum+=$6} END {printf "%d", sum/NR}' >> $out_file
#		echo "egrep "$PATTERN" $FILE_NAME | awk '{sum+=$6} END {printf "%f", (sum/NR)}' >> $out_file"
		egrep "$PATTERN" $FILE_NAME | awk '{sum+=$6} END {printf "%.1f", (sum/NR)}' >> $out_file
	elif [[ $FRAMEWORK == *"IRGL"* ]]
	then
#		echo "egrep -r "$PATTERN" $FILE_NAME | awk '{sum+=$6} END {printf "%f", (sum/NR)}' >> $out_file"
		egrep -r "$PATTERN" $FILE_NAME | awk '{sum+=$3} END {printf "%.1f", (sum/NR)}' >> $out_file		
	elif [ $FRAMEWORK == "LUX" ] 
	then
#		echo "egrep '$PATTERN' $FILE_NAME | awk '{sum+=$4} END {printf "%f", sum/NR}' >> $out_file"
#		egrep '$PATTERN' $FILE_NAME | awk '{sum+=$4} END {printf "%f", sum/NR}' >> $out_file
		egrep "$PATTERN" $FILE_NAME | awk '{sum+=$4} END {printf "%.1f", (sum/NR)*1000}' >> $out_file
#		egrep 'ELAPSED TIME' $FILE_NAME | awk '{time=$4*1000} END {printf "%d", time}' >> $out_file
	elif [ $FRAMEWORK == "GUNROCK" ] 
	then
#	 	echo "egrep '$PATTERN' $FILE_NAME | awk '{print "%d", $3}' >> $out_file"
	 	egrep "$PATTERN" $FILE_NAME | awk '{time=$3} END {printf "%.1f", time}' >> $out_file 
	elif [ $FRAMEWORK == "GROUTE" ] 
	then
	 #	echo "egrep '$PATTERN' $FILE_NAME | awk '{sum+=$2} END {printf "%f", (sum/NR)/1000}'  >> $out_file"
	 	egrep -i "$PATTERN" $FILE_NAME | awk '{sum+=$2} END {printf "%.1f", (sum/NR)}' >> $out_file 
	fi
	#`cat $out_file`
}
generate_execution_times() {

	rm $out_file
	touch $out_file
	#echo -n -e "Input\tApp\tGPUs\tGunrock\tGroute\tLux\tDirgl\tDirgl_lb\tirgl\tirgl_lb\n" >> $out_file
	echo -n -e "Input\tApp\tGPUs\tGunrock\tDirgl_twc\tDirgl_lb\tDirgl_alb\n" >> $out_file
	for input in "${INPUTS[@]}"
	do
		for (( i=0; i < $NUM_EXECS; ++i ))
		do
			for gpu_string in "${GPUS[@]}"
			do
				num_gpus=${#gpu_string}
				echo -n -e "$input\t" >> $out_file
				echo -n -e "${GLUON_TWC_EXECS[$i]}\t" >> $out_file
				echo -n -e "$num_gpus\t" >> $out_file
				
				#Processing  GUNROCK logs
		
				app=${GUNROCK_EXECS[$i]}			
				STAT_FILEPATH=$GUNROCK_STAT_FILEPATH
				FILE_NAME=$STAT_FILEPATH/${app}_${input}_${NODE}_${gpu_string}_*.out

				#if [ ! -f $FILE_NAME ]; then
				#	echo "File $FILE_NAME not found!"
				#	echo -n -e "NaN" >> $out_file

				#else
					get_exec_time "avg. elapsed" $FILE_NAME "GUNROCK" 
			
				#fi
				echo -n -e "\t" >> $out_file	


				# Processing GLUON TWC logs
				app=${GLUON_TWC_EXECS[$i]}			
				STAT_FILEPATH=$GLUON_TWC_STAT_FILEPATH
				FILE_NAME=$STAT_FILEPATH/${app}_${input}_${PART}_${NODE}_${gpu_string}_*.stats

				#if [ ! -f $FILE_NAME ]; then
				#	echo "File $FILE_NAME not found!"
				#	echo -n -e "NaN" >> $out_file

				#else
					PATTERN="Timer_[0-9]+, HMAX"
					get_exec_time "Timer_[0-9]+, HMAX" $FILE_NAME "GLUON" 
			
				#fi
				echo -n -e "\t" >> $out_file

				# Processing GLUON_LB logs
				app=${GLUON_LB_EXECS[$i]}			
				STAT_FILEPATH=$GLUON_LB_STAT_FILEPATH
				FILE_NAME=$STAT_FILEPATH/${app}_${input}_${PART}_${NODE}_${gpu_string}_*.stats

				#if [ ! -f $FILE_NAME ]; then
				#	echo "File $FILE_NAME not found!"
				#	echo -n -e "NaN" >> $out_file

				#else
					PATTERN="Timer_[0-9]+, HMAX"
					get_exec_time "Timer_[0-9]+, HMAX" $FILE_NAME "GLUON_LB" 
			
				#fi
				echo -n -e "\t" >> $out_file


				# Processing GLUON_LB logs
				app=${GLUON_LB_EXECS[$i]}			
				STAT_FILEPATH=$GLUON_ALB_STAT_FILEPATH
				FILE_NAME=$STAT_FILEPATH/${app}_${input}_${PART}_${NODE}_${gpu_string}_*.stats

				#if [ ! -f $FILE_NAME ]; then
				#	echo "File $FILE_NAME not found!"
				#	echo -n -e "NaN" >> $out_file

				#else
					PATTERN="Timer_[0-9]+, HMAX"
					get_exec_time "Timer_[0-9]+, HMAX" $FILE_NAME "GLUON_LB" 
			
				#fi
				echo -n -e "\t" >> $out_file

				echo "" >> $out_file

			done
		done
	done
}
generate_execution_times



==> plot.R <==
library(ggplot2)
library(gtable)
library(grid)
#library(gridExtra)
library(plyr)
#library(tidyverse)
library(reshape2)
#library(dplyr, warn.conflicts = FALSE)

showPlot <- function(name, p, ...) {
  if (interactive()) {
    return(invisible(NULL))
  }
  outfile <- paste("figs", "/", name, ".pdf", sep="")
  ggsave(p + theme(plot.margin=unit(c(0, 0.25, 0, 0), "lines")), file=outfile, device=cairo_pdf, ...)
}

showImage <- function(name, p, ...) {
  if (interactive()) {
    return(invisible(NULL))
  }
  outfile <- paste("figs", "/", name, ".png", sep="")
  ggsave(p + theme(plot.margin=unit(c(0, 0.25, 0, 0), "lines")), file=outfile, device=cairo_pdf, ...)
}

showPlotGrid <- function(name, p, ...) {
    if (interactive()) {
          return(invisible(NULL))
  }
  outfile <- paste("figs", "/", name, ".pdf", sep="")
    ggsave(p , file=outfile, device=cairo_pdf, ...)
}

round_df <- function(df, digits) {
  nums <- vapply(df, is.numeric, FUN.VALUE = logical(1))

  df[,nums] <- round(df[,nums], digits = digits)

  (df)
}

geomean <- function(label, x) {
  gm <- exp(sum(log(x[x > 0]), na.rm=TRUE) / length(x))
  print(c(label, gm))
}

sanitize2 <- function (res) {
  res$benchmark <- gsub('_push', '', res$benchmark)
  res$benchmark <- gsub('_pull', '', res$benchmark)
  res$benchmark <- gsub('_twc', '', res$benchmark)
  res$benchmark <- ifelse(res$benchmark=="pagerank","pr", res$benchmark)
  res$numGPUs <- as.numeric(res$hosts)
  res$totalTimeExec <- as.numeric(res$totalTimeExec)/1000
  res
}
sanitize <- function (res) {
  res$benchmark <- gsub('_push', '', res$benchmark)
  res$benchmark <- gsub('_pull', '', res$benchmark)
  res$benchmark <- gsub('_twc', '', res$benchmark)
  res$benchmark <- ifelse(res$benchmark=="pagerank","pr", res$benchmark)
  res$numGPUs <- as.numeric(res$host)
  res$totalTimeExec <- as.numeric(res$totalTimeExec)/1000
  res$computeTime <- as.numeric(res$computeTime)/1000
  #res$input = gsub("gsh-2015", "gsh15", res$input)
  #res$input = gsub("uk-2014", "uk14", res$input)
  res
}

sanitizeNoTime <- function (res) {
  res$benchmark <- gsub('_push', '', res$benchmark)
  res$benchmark <- gsub('_pull', '', res$benchmark)
  res$benchmark <- gsub('_twc', '', res$benchmark)
  res$benchmark <- ifelse(res$benchmark=="pagerank","pr", res$benchmark)
  res$numGPUs <- as.numeric(res$host)
  #res$input = gsub("gsh-2015", "gsh15", res$input)
  #res$input = gsub("uk-2014", "uk14", res$input)
  res
}

prepareStackData <- function (res) {
  tmp1 <- res
  tmp1$time <- res$computeTime
  tmp1$timeType <- "Computation"

  tmp2 <- res
  tmp2$time <- res$totalTimeExec - res$computeTime
  tmp2$timeType <- "Non-overlap Communication"

  tmp_stacked <- rbind.fill(tmp1, tmp2)

  return(tmp_stacked)
}



################################################################################
# SYNC
################################################################################

res_lb <- read.csv("results_csv/irgl_alb_sync_pascal.csv", stringsAsFactors=F)
res_no_lb <- read.csv("results_csv/irgl_no_lb_sync_pascal.csv", stringsAsFactors=F)
res_lux <- read.csv("results_csv/bridges_lux.csv", stringsAsFactors=F)

res_lux$benchmark <- ifelse(res_lux$benchmark=="pagerank","pr", res_lux$benchmark)
res_lux$benchmark <- ifelse(res_lux$benchmark=="components","cc", res_lux$benchmark)

res_lb <- res_lb[res_lb$benchmark != "kcore_push",]
res_lb <- res_lb[res_lb$benchmark != "pagerank_push",]
res_lb <- res_lb[res_lb$input != "rmat28", ]
res_lb <- res_lb[res_lb$input != "friendster", ]
res_lb <- res_lb[res_lb$input != "wdc14", ]
res_lb <- res_lb[res_lb$input != "clueweb12", ]
res_lb <- res_lb[res_lb$input != "uk-2014", ]

res_no_lb <- res_no_lb[res_no_lb$benchmark != "kcore_push",]
res_no_lb <- res_no_lb[res_no_lb$benchmark != "pagerank_push",]

res_no_lb <- res_no_lb[res_no_lb$input != "rmat28", ]
res_no_lb <- res_no_lb[res_no_lb$input != "friendster", ]
res_no_lb <- res_no_lb[res_no_lb$input != "wdc14", ]
res_no_lb <- res_no_lb[res_no_lb$input != "clueweb12", ]
res_no_lb <- res_no_lb[res_no_lb$input != "uk-2014", ]


tmp_lb1 <- sanitize(res_lb)
tmp_lb <- sanitize(tmp_lb1)
tmp_lb$LBtype <- "D-IrGL (ALB)"
tmp_no_lb <- sanitize(res_no_lb)
tmp_no_lb$LBtype <- "D-IrGL (TWC)"


res_lux$input <- gsub('.lux', '', res_lux$input)
res_lux$totalTimeExec <- as.numeric(res_lux$totalExecTime)
res_lux <- res_lux[res_lux$input != "friendster", ]
res_lux <- res_lux[res_lux$input != "twitter50", ]
res_lux$LBtype <- "Lux"

print(res_lux)




tmp_lb_no_lb <- rbind.fill(tmp_lb, tmp_no_lb)
tmp_lb_no_lb <- rbind.fill(tmp_lb_no_lb, res_lux)
res_lb_no_lb <- tmp_lb_no_lb
res_lb_no_lb$totalExecTime <- round(as.numeric(res_lb_no_lb$totalExecTime), digits=2)
print("888888888888888888888888\n")
res_lb_no_lb$totalExecTime <- 1
p_execTime_all <- ggplot(tmp_lb_no_lb,aes(x=hosts, y=totalTimeExec)) +
                  geom_line(aes(linetype = LBtype, color = LBtype)) +
                  geom_point(aes(linetype = LBtype, color = LBtype)) +
                  #geom_point(aes(x=hosts, y=totalTimeExec), color = LBtype ) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec)) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec), color= LBtype) + 
                  facet_grid(benchmark~input, scales="free") + 
                  scale_y_continuous("Execution time (sec)", trans="log2") + 
                  #scale_y_continuous("Total execution time (sec)") + 
                  #ylim(range(log2(tmp_large$dirgl))) + 
                  #scale_x_continuous("Number of gpus", breaks = c(16, 32, 64), trans="log2") + 
                  scale_x_continuous("Number of GPUs",trans="log2") + 
                  theme(legend.position="bottom", legend.direction="horizontal", text=element_text(size=13), panel.spacing = unit(0.05,"cm")) + 
                  #guides(colour = guide_legend(nrow = 1)) + 
                  theme(legend.title=element_blank()) + 
                  theme(axis.text.x = element_text(angle = 0))+ 
                  theme(panel.spacing.x = unit(6, "points"))+ 
                  theme(panel.spacing.y = unit(6, "points"))+ 
                  theme(strip.text.x = element_text(margin = margin( b = 2, t = 2), size=14))+
                  theme(strip.text.y = element_text(margin = margin( b = 2, t = 2), size=14))+
                  theme(legend.title=element_blank())

showPlot("execTime_scaling_sync", p_execTime_all, width=5.2, height=7.0, unit = "in")


tmp_lb <- tmp_lb[tmp_lb$hosts == "16", ]
tmp_lb <- tmp_lb[tmp_lb$input != "friendster", ]
tmp_lb <- tmp_lb[tmp_lb$input != "rmat28", ]
tmp_lb <- tmp_lb[tmp_lb$input != "twitter40", ]
tmp_lb <- tmp_lb[tmp_lb$input != "uk2007", ]


tmp_no_lb <- tmp_no_lb[tmp_no_lb$hosts == "16", ]
tmp_no_lb <- tmp_no_lb[tmp_no_lb$input != "friendster", ]
tmp_no_lb <- tmp_no_lb[tmp_no_lb$input != "rmat28", ]
tmp_no_lb <- tmp_no_lb[tmp_no_lb$input != "twitter40", ]
tmp_no_lb <- tmp_no_lb[tmp_no_lb$input != "uk2007", ]

tmp_lb_stacked <- prepareStackData(tmp_lb)
tmp_no_lb_stacked <- prepareStackData(tmp_no_lb)
tmp_stacked <- rbind.fill(tmp_lb_stacked, tmp_no_lb_stacked)

p_stacked<- ggplot(tmp_stacked, aes(x = LBtype, y = time , fill = timeType)) + 
                                        geom_bar(stat = "identity", position="stack") + 
                                        #facet_wrap(page_size~benchmark, scales = "free",nrow = 1, ncol=4) + 
                                        facet_grid(input~benchmark, scales = "free") + 
                                        theme(axis.text.x = element_text(angle = 90), text=element_text(size=16)) + 
                                        labs(x="", y="Time (sec)")  + 
                                        theme(legend.position="bottom", legend.box = "vertical",
                                              legend.title=element_blank(), legend.box.margin=margin(-30,20,-5,-10),
                                              panel.spacing = unit(0.05,"cm")) + 
                                        #scale_y_continuous(limits=c(0,30)) +
                                        theme(legend.background=element_blank()) +
                                        guides(fill = guide_legend(keywidth = 1, keyheight = 1)) + 
                                        scale_fill_manual("timeType", values = c("Non-overlap Communication" = "firebrick", "Computation" = "darkgrey"))

showPlot("stacked_plots_sync", p_stacked, width=4.8, height=5.0, unit = "in")


####### Ploting DIrgl wtth loading #########

plotLB <- function(res, name){
 p_res <- ggplot(res,aes(x=TB, y=Load)) +
                  #geom_line(aes(linetype = factor(Input))) + # uncomment for dirgl_no_lb_bfs_rmat25_road-USA
                  #geom_line(aes(color = Input)) + # uncomment for dirgl_no_lb_bfs_rmat25_road-USA
      geom_line(aes(color = App)) + # uncomment for dirgl_no_lb_pr_sssp_rmat25
      #geom_line(aes(linetype = factor(Iteration), color = Iteration)) + # uncomment for dirgl_no_lb_sssp_rmat25, dirgl_no_lb_sssp_rmat25_Itr1, dirgl_no_lb_cc_road-USA
      #geom_line(aes(color = factor(Iteration))) + # uncomment for dirgl_no_lb_sssp_rmat25, dirgl_no_lb_sssp_rmat25_Itr1, dirgl_no_lb_cc_road-USA

                  scale_y_continuous("Thread Block Load", limits = c(0, NA))+ 
                  scale_x_continuous("Thread Block Number", breaks=seq(0,639,120)) + 
                  theme(legend.position="bottom", legend.direction="horizontal", text=element_text(size=25), panel.spacing = unit(0.05,"cm")) + 
                  theme(legend.text=element_text(size=25))+ 
                  #guides(colour = guide_legend(nrow = 1)) + 
                  theme(legend.title=element_blank()) + 
                  theme(axis.text.x = element_text(angle = 0, size = 25))+ 
                  theme(panel.spacing.x = unit(6, "points"))+ 
                  theme(strip.text.x = element_text(margin = margin( b = 2, t = 2)))+
                  theme(legend.title=element_blank())

  plotName <- paste("load", name,sep="")
  showPlot(plotName, p_res, width=6.0, height=4.5, unit = "in") 
}

plotLB_2 <- function(res, name){
 tmp1 <- res
 tmp1$lbType <- "TotalLoad"
 tmp1$load <- tmp1$TotalLoad

 tmp2 <- res
 tmp2$lbType <- "LBLoad"
 tmp2$load <- tmp2$LBLoad

 tmp3 <- res
 tmp3$lbType <- "TWCLoad"
 tmp3$load <- tmp3$TWCLoad


 tmp_all <- rbind.fill(tmp1, tmp2)
 tmp_all <- rbind.fill(tmp_all, tmp3)
 p_res <- ggplot(tmp_all,aes(x=TB, y=load)) +
                  #geom_line(aes(linetype = lbType, color = lbType)) + # Comment for sssp rmat25 multiple iteration
                  geom_line(aes(color = lbType)) + # Comment for sssp rmat25 multiple iteration
                  #geom_point(aes(x=hosts, y=totalTimeExec), color = LBtype ) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec)) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec), color= LBtype) + 
                  #facet_grid(Input~App, scales="free") + 
                  scale_y_continuous("Thread Block Load")+ 
                  #scale_y_continuous("Total execution time (sec)") + 
                  #ylim(range(log2(tmp_large$dirgl))) + 
                  #scale_x_continuous("Number of gpus", breaks = c(16, 32, 64), trans="log2") + 
                  scale_x_continuous("Thread Block Number", breaks=seq(0,630,120)) + 
                  theme(legend.position="bottom", legend.direction="horizontal", text=element_text(size=24), panel.spacing = unit(0.05,"cm")) + 
                  theme(legend.text=element_text(size=24))+ 
                  #guides(colour = guide_legend(nrow = 1)) + 
                  theme(legend.title=element_blank()) + 
                  theme(axis.text.x = element_text(angle = 0, size=24))+ 
                  theme(panel.spacing.x = unit(6, "points"))+ 
                  theme(strip.text.x = element_text(margin = margin( b = 2, t = 2)))+
                  theme(legend.title=element_blank())

  plotName <- paste("load_all_3_", name,sep="")
  showPlot(plotName, p_res, width=6.0, height=4.5, unit = "in")
}

res_dirgl_no_lb <- read.csv("results_csv/d_irgl_no_lb_threadblock_work_volta.csv", stringsAsFactors=F)
res_dirgl_no_lb$App <- gsub('_push', '', res_dirgl_no_lb$App)
res_dirgl_no_lb$App <- gsub('_pull', '', res_dirgl_no_lb$App)
res_dirgl_no_lb <- res_dirgl_no_lb[res_dirgl_no_lb$App == "sssp",]
res_dirgl_no_lb <- res_dirgl_no_lb[res_dirgl_no_lb$Input == "rmat25",]
#print(res_dirgl_no_lb)
#plotLB(res_dirgl_no_lb, "dirgl_no_lb_sssp_rmat25")


res_dirgl_no_lb <- read.csv("results_csv/d_irgl_no_lb_threadblock_work_volta.csv", stringsAsFactors=F)
res_dirgl_no_lb$App <- gsub('_push', '', res_dirgl_no_lb$App)
res_dirgl_no_lb$App <- gsub('_pull', '', res_dirgl_no_lb$App)
res_dirgl_no_lb <- res_dirgl_no_lb[res_dirgl_no_lb$App == "bfs",]
res_dirgl_no_lb <- res_dirgl_no_lb[res_dirgl_no_lb$Iteration == "1",]
#print(res_dirgl_no_lb)
#plotLB(res_dirgl_no_lb, "dirgl_no_lb_bfs_rmat25_road-USA")


res_dirgl_no_lb <- read.csv("results_csv/d_irgl_no_lb_threadblock_work_volta.csv", stringsAsFactors=F)
res_dirgl_no_lb$App <- gsub('_push', '', res_dirgl_no_lb$App)
res_dirgl_no_lb$App <- gsub('_pull', '', res_dirgl_no_lb$App)
res_dirgl_no_lb <- res_dirgl_no_lb[res_dirgl_no_lb$App != "bfs",]
res_dirgl_no_lb <- res_dirgl_no_lb[res_dirgl_no_lb$Input == "rmat25",]
res_dirgl_no_lb <- res_dirgl_no_lb[res_dirgl_no_lb$Iteration == "1",]
#print(res_dirgl_no_lb)
#plotLB(res_dirgl_no_lb, "dirgl_no_lb_pr_sssp_rmat25")


res_dirgl_no_lb <- read.csv("results_csv/d_irgl_no_lb_threadblock_work_volta.csv", stringsAsFactors=F)
res_dirgl_no_lb$App <- gsub('_push', '', res_dirgl_no_lb$App)
res_dirgl_no_lb$App <- gsub('_pull', '', res_dirgl_no_lb$App)
res_dirgl_no_lb <- res_dirgl_no_lb[res_dirgl_no_lb$App == "sssp",]
res_dirgl_no_lb <- res_dirgl_no_lb[res_dirgl_no_lb$Input == "rmat25",]
res_dirgl_no_lb <- res_dirgl_no_lb[res_dirgl_no_lb$Iteration == "1",]
#print(res_dirgl_no_lb)
#plotLB(res_dirgl_no_lb, "dirgl_no_lb_sssp_rmat25_Itr1")


res_dirgl_no_lb <- read.csv("results_csv/d_irgl_no_lb_threadblock_work_volta.csv", stringsAsFactors=F)
res_dirgl_no_lb$App <- gsub('_push', '', res_dirgl_no_lb$App)
res_dirgl_no_lb$App <- gsub('_pull', '', res_dirgl_no_lb$App)
res_dirgl_no_lb <- res_dirgl_no_lb[res_dirgl_no_lb$App != "sssp",]
res_dirgl_no_lb <- res_dirgl_no_lb[res_dirgl_no_lb$Input == "rmat25",]
res_dirgl_no_lb <- res_dirgl_no_lb[res_dirgl_no_lb$Iteration == "1",]
#print(res_dirgl_no_lb)
res_dirgl_no_lb <- res_dirgl_no_lb[res_dirgl_no_lb$App != "1",]
#plotLB(res_dirgl_no_lb, "dirgl_no_lb_pr_bfs_rmat25")

res_dirgl_lb <- read.csv("results_csv/d_irgl_lb_threadblock_work_volta.csv", stringsAsFactors=F)
res_dirgl_lb$App <- gsub('_push', '', res_dirgl_lb$App)
res_dirgl_lb$App <- gsub('_pull', '', res_dirgl_lb$App)
res_dirgl_lb <- res_dirgl_lb[res_dirgl_lb$App == "bfs",]
res_dirgl_lb <- res_dirgl_lb[res_dirgl_lb$Input == "rmat25",]
res_dirgl_lb <- res_dirgl_lb[res_dirgl_lb$Iteration == "1",]
#print(res_dirgl_lb)
#plotLB_2(res_dirgl_lb, "dirgl_lb_bfs_rmat25")


res_dirgl_lb <- read.csv("results_csv/d_irgl_lb_threadblock_work_volta.csv", stringsAsFactors=F)
res_dirgl_lb$App <- gsub('_push', '', res_dirgl_lb$App)
res_dirgl_lb$App <- gsub('_pull', '', res_dirgl_lb$App)
res_dirgl_lb <- res_dirgl_lb[res_dirgl_lb$App == "pagerank",]
res_dirgl_lb <- res_dirgl_lb[res_dirgl_lb$Input == "rmat25",]
res_dirgl_lb <- res_dirgl_lb[res_dirgl_lb$Iteration == "1",]
#print(res_dirgl_lb)
plotLB_2(res_dirgl_lb, "dirgl_lb_pr_rmat25")




####### Contiguous vs cyclic ####
print("---------------------------> Cyclic <--------------------------------")
res_dirgl_lb_cycle <- read.csv("results_csv/irgl_alb_sync_volta.csv", stringsAsFactors=F)
res_dirgl_lb_cycle <- res_dirgl_lb_cycle[res_dirgl_lb_cycle$benchmark != "kcore_push",]
res_dirgl_lb_cycle <- sanitize(res_dirgl_lb_cycle)
res_dirgl_lb_cycle <- res_dirgl_lb_cycle[res_dirgl_lb_cycle$input == "rmat25", ]
res_dirgl_lb_cycle <- res_dirgl_lb_cycle[res_dirgl_lb_cycle$partitionScheme == "cvc",]
res_dirgl_lb_cycle <- res_dirgl_lb_cycle[res_dirgl_lb_cycle$hosts == "1",]
res_dirgl_lb_cycle$LBtype <- "Cyclic"

res_dirgl_lb_cont <- read.csv("results_csv/irgl_alb_sync_contg_volta.csv", stringsAsFactors=F)
res_dirgl_lb_cont <- res_dirgl_lb_cont[res_dirgl_lb_cont$benchmark != "kcore_push",]
res_dirgl_lb_cont <- sanitize(res_dirgl_lb_cont)
res_dirgl_lb_cont <- res_dirgl_lb_cont[res_dirgl_lb_cont$input == "rmat25", ]
res_dirgl_lb_cont <- res_dirgl_lb_cont[res_dirgl_lb_cont$partitionScheme == "cvc", ]
res_dirgl_lb_cont <- res_dirgl_lb_cont[res_dirgl_lb_cont$hosts == "1",]
res_dirgl_lb_cont$LBtype <- "Blocked"

tmp <- rbind.fill(res_dirgl_lb_cycle, res_dirgl_lb_cont)

p_execTime_all <- ggplot(tmp,aes(x=LBtype, y=totalTimeExec,  fill = LBtype)) +
		  geom_bar(stat = "identity", position="stack") + 
                  #geom_line(aes(linetype = type, color = type)) +
                  #geom_point(aes(linetype = type, color = type)) +
                  #geom_point(aes(x=hosts, y=totalTimeExec), color = LBtype ) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec)) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec), color= LBtype) + 
                  facet_grid(input~benchmark, scales="free") + 
                  scale_y_continuous("Execution time (sec)") + 
                  #scale_y_continuous("Total execution time (sec)") + 
                  #ylim(range(log2(tmp_large$dirgl))) + 
                  #scale_x_continuous("Number of gpus", breaks = c(16, 32, 64), trans="log2") + 
                  scale_x_discrete("") + 
                  theme(legend.position="none", legend.direction="horizontal", text=element_text(size=15), panel.spacing = unit(0.05,"cm")) + 
                  #guides(colour = guide_legend(nrow = 1)) + 
                  theme(legend.title=element_blank()) + 
                  theme(axis.text.x = element_text(angle = 90))+ 
                  theme(panel.spacing.x = unit(6, "points"))+ 
                  theme(strip.text.x = element_text(margin = margin( b = 2, t = 2), size=15))+
		  theme(strip.text.y = element_text(margin = margin( b = 2, t = 2), size=15))+
                  theme(legend.title=element_blank()) + 
		  scale_fill_manual("LBtype", values = c("Cyclic" = "darkgrey", "Blocked" = "firebrick"))

showPlot("Clycic_Blocked", p_execTime_all, width=6.0, height=4.0, unit = "in")



######### Tuxedo exec times ######
res_3rdParty <- read.csv("results_csv/volta_exec_times_hivc.csv", stringsAsFactors=F)
res_dirgl_lb <- read.csv("results_csv/irgl_lb_sync_volta.csv", stringsAsFactors=F)
res_dirgl_alb <- read.csv("results_csv/irgl_alb_sync_volta.csv", stringsAsFactors=F)
res_dirgl_no_lb <- read.csv("results_csv/irgl_no_lb_sync_volta.csv", stringsAsFactors=F)
res_3rdParty$input <- res_3rdParty$Input
res_3rdParty$benchmark <- res_3rdParty$App

res_3rdParty_gunrock_twc <- res_3rdParty[res_3rdParty$App == "bfs_twc" | res_3rdParty$App == "sssp_twc" | res_3rdParty$App == "cc_twc",]
res_3rdParty_gunrock_twc
res_3rdParty_gunrock_twc$version <- "Gunrock(TWC)"
res_3rdParty_gunrock_twc$totalTimeExec <- res_3rdParty_gunrock_twc$Gunrock
res_3rdParty_gunrock_twc$hosts <- res_3rdParty_gunrock_twc$GPUs
res_3rdParty_gunrock_twc <- sanitize2(res_3rdParty_gunrock_twc)
res_3rdParty_gunrock_twc

res_3rdParty_gunrock_lb <- res_3rdParty[res_3rdParty$App == "bfs_push" | res_3rdParty$App == "sssp_push" | res_3rdParty$App == "cc_push",]
res_3rdParty_gunrock_lb$version <- "Gunrock(LB)"
res_3rdParty_gunrock_lb$totalTimeExec <- res_3rdParty_gunrock_lb$Gunrock
res_3rdParty_gunrock_lb$hosts <- res_3rdParty_gunrock_lb$GPUs
res_3rdParty_gunrock_lb <- sanitize2(res_3rdParty_gunrock_lb)

## DIrgl

tmp_irgl_alb <- res_dirgl_alb[res_dirgl_alb$benchmark != "kcore_push",]
tmp_irgl_alb <- sanitize(tmp_irgl_alb)
tmp_irgl_alb <- sanitize(tmp_irgl_alb)
tmp_irgl_alb <- tmp_irgl_alb[tmp_irgl_alb$partitionScheme == "hivc",]
tmp_irgl_alb <- tmp_irgl_alb[tmp_irgl_alb$input != "rmat23",]
tmp_irgl_alb$version <- "D-IrGL (ALB)"

#tmp_irgl_lb <- res_dirgl_lb[res_dirgl_lb$benchmark != "kcore_push",]
#tmp_irgl_lb <- sanitize(tmp_irgl_lb)
#tmp_irgl_lb <- sanitize(tmp_irgl_lb)
#tmp_irgl_lb <- tmp_irgl_lb[tmp_irgl_lb$partitionScheme == "hivc",]
#tmp_irgl_lb <- tmp_irgl_lb[tmp_irgl_lb$input != "rmat23",]
#tmp_irgl_lb$version <- "D-IrGL (LB)"

tmp_irgl_no_lb <- res_dirgl_no_lb[res_dirgl_no_lb$benchmark != "kcore_push",]
tmp_irgl_no_lb <- sanitize(tmp_irgl_no_lb)
tmp_irgl_no_lb <- tmp_irgl_no_lb[tmp_irgl_no_lb$partitionScheme == "hivc",]
tmp_irgl_no_lb <- tmp_irgl_no_lb[tmp_irgl_no_lb$input != "rmat23",]
tmp_irgl_no_lb$version <- "D-IrGL (TWC)"

tmp_all_3rdParty <- rbind.fill(res_3rdParty_gunrock_twc, res_3rdParty_gunrock_lb)
tmp_all_3rdParty <- rbind.fill(tmp_all_3rdParty, tmp_irgl_alb)
#tmp_all_3rdParty <- rbind.fill(tmp_all_3rdParty, tmp_irgl_lb)
tmp_all_3rdParty <- rbind.fill(tmp_all_3rdParty, tmp_irgl_no_lb)

tmp_all_3rdParty$totalTimeExec <- as.numeric(tmp_all_3rdParty$totalTimeExec)
tmp_all_3rdParty$totalTimeExec <- round(as.numeric(tmp_all_3rdParty$totalTimeExec), digits=2)
p_3rdParty <- ggplot(tmp_all_3rdParty,aes(x=hosts, y=totalTimeExec)) +
                  #geom_line(aes(linetype = factor(version), color = version)) +
                  geom_line(aes(linetype = version, color = version)) +
                  geom_point(aes(linetype = version, color = version)) +
                  #geom_line(aes(x=hosts, y=totalTimeExec)) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec), color= LBtype) + 
                  facet_grid(benchmark~input, scales="free") + 
                  scale_y_continuous("Execution time (sec)", trans="log2")+ 
                  #scale_y_continuous("Total execution time (sec)") + 
                  #ylim(range(log2(tmp_large$dirgl))) + 
                  #scale_x_continuous("Number of gpus", breaks = c(16, 32, 64), trans="log2") + 
                  scale_x_continuous("Number of GPUs",trans="log2") + 
                  theme(legend.position="bottom", legend.direction="horizontal", text=element_text(size=13), panel.spacing = unit(0.00,"cm"), legend.box.margin=margin(0,0,0,-50)) + 
                  #guides(colour = guide_legend(nrow = 1)) + 
                  theme(legend.title=element_blank()) + 
                  theme(axis.text.x = element_text(angle = 0))+ 
                  theme(panel.spacing.x = unit(6, "points"))+ 
                  theme(panel.spacing.y = unit(6, "points"))+ 
                  theme(strip.text.x = element_text(margin = margin( b = 2, t = 2), size=14))+
                  theme(strip.text.y = element_text(margin = margin( b = 2, t = 2), size=14))+
                  theme(legend.title=element_blank())

showPlot("3rdPartyComparison_Volta", p_3rdParty, width=5.2, height=7.0, unit = "in")



######## Threshold ####
print("---------------------------> Threshold <--------------------------------")
res_dirgl_lb_cycle <- read.csv("results_csv/irgl_alb_sync_thrshold_volta.csv", stringsAsFactors=F)
res_dirgl_lb_cycle <- res_dirgl_lb_cycle[res_dirgl_lb_cycle$benchmark == "sssp_push" | res_dirgl_lb_cycle$benchmark == "pagerank_pull", ]
res_dirgl_lb_cycle <- sanitize(res_dirgl_lb_cycle)
res_dirgl_lb_cycle <- res_dirgl_lb_cycle[res_dirgl_lb_cycle$input == "rmat25" , ]
#res_dirgl_lb_cycle <- res_dirgl_lb_cycle[res_dirgl_lb_cycle$input == "road-USA" , ]
res_dirgl_lb_cycle <- res_dirgl_lb_cycle[!(is.na(res_dirgl_lb_cycle$threshold)),]
res_dirgl_lb_cycle <- res_dirgl_lb_cycle[res_dirgl_lb_cycle$partitionScheme == "cvc",]
res_dirgl_lb_cycle$type <- "Threshold"

print(res_dirgl_lb_cycle)
tmp <- res_dirgl_lb_cycle
p_execTime_all <- ggplot(tmp,aes(x=threshold, y=totalTimeExec)) +
                  geom_line(aes(linetype = type), color = "blue") +
                  geom_point(aes(linetype = type), color = "blue") +
                  #geom_point(aes(x=hosts, y=totalTimeExec), color = LBtype ) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec)) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec), color= LBtype) + 
                  facet_grid(input~benchmark, scales="free") + 
                  scale_y_continuous("Execution time (sec)", trans="log2") + 
                  #scale_y_continuous("Total execution time (sec)") + 
                  #ylim(range(log2(tmp_large$dirgl))) + 
                  #scale_x_continuous("Number of gpus", breaks = c(16, 32, 64), trans="log2") + 
                  scale_x_continuous("Threshold",trans="log2" , breaks = c(0, 256, 4096, 65536, 1048576, 16777216)) +
		  #scale_x_continuous("Threshold",trans="log2" , breaks = c(0, 256, 512, 1024)) +
                  theme(legend.position="bottom", legend.direction="horizontal", text=element_text(size=12), panel.spacing = unit(0.05,"cm")) + 
                  #guides(colour = guide_legend(nrow = 1)) + 
                  theme(legend.title=element_blank()) + 
                  theme(axis.text.x = element_text(angle = 90))+ 
                  theme(panel.spacing.x = unit(6, "points"))+ 
                  theme(strip.text.x = element_text(margin = margin( b = 2, t = 2), size=10))+
		  theme(strip.text.y = element_text(margin = margin( b = 2, t = 2), size=10))+
                  theme(legend.title=element_blank())

showPlot("Threshold_rmat25", p_execTime_all, width=6.0, height=4.0, unit = "in")
#showPlot("Threshold_road-USA", p_execTime_all, width=6.0, height=4.0, unit = "in")




==> plot_new.R <==
library(ggplot2)
library(gtable)
library(grid)
#library(gridExtra)
library(plyr)
#library(tidyverse)
library(reshape2)
#library(dplyr, warn.conflicts = FALSE)

showPlot <- function(name, p, ...) {
  if (interactive()) {
    return(invisible(NULL))
  }
  outfile <- paste("figs", "/", name, ".pdf", sep="")
  ggsave(p + theme(plot.margin=unit(c(0, 0.25, 0, 0), "lines")), file=outfile, device=cairo_pdf, ...)
}

showImage <- function(name, p, ...) {
  if (interactive()) {
    return(invisible(NULL))
  }
  outfile <- paste("figs", "/", name, ".png", sep="")
  ggsave(p + theme(plot.margin=unit(c(0, 0.25, 0, 0), "lines")), file=outfile, device=cairo_pdf, ...)
}

showPlotGrid <- function(name, p, ...) {
    if (interactive()) {
          return(invisible(NULL))
  }
  outfile <- paste("figs", "/", name, ".pdf", sep="")
    ggsave(p , file=outfile, device=cairo_pdf, ...)
}

round_df <- function(df, digits) {
  nums <- vapply(df, is.numeric, FUN.VALUE = logical(1))

  df[,nums] <- round(df[,nums], digits = digits)

  (df)
}

geomean <- function(label, x) {
  gm <- exp(sum(log(x[x > 0]), na.rm=TRUE) / length(x))
  print(c(label, gm))
}

sanitize2 <- function (res) {
  res$benchmark <- gsub('_push', '', res$benchmark)
  res$benchmark <- gsub('_pull', '', res$benchmark)
  res$benchmark <- gsub('_twc', '', res$benchmark)
  res$benchmark <- ifelse(res$benchmark=="pagerank","pr", res$benchmark)
  res$numGPUs <- as.numeric(res$hosts)
  res$totalTimeExec <- as.numeric(res$totalTimeExec)/1000
  res
}
sanitize <- function (res) {
  res$benchmark <- gsub('_push', '', res$benchmark)
  res$benchmark <- gsub('_pull', '', res$benchmark)
  res$benchmark <- gsub('_twc', '', res$benchmark)
  res$benchmark <- ifelse(res$benchmark=="pagerank","pr", res$benchmark)
  res$numGPUs <- as.numeric(res$host)
  res$totalTimeExec <- as.numeric(res$totalTimeExec)/1000
  res$computeTime <- as.numeric(res$computeTime)/1000
  #res$input = gsub("gsh-2015", "gsh15", res$input)
  #res$input = gsub("uk-2014", "uk14", res$input)
  res
}

prepareStackData <- function (res) {
  tmp1 <- res
  tmp1$time <- res$computeTime
  tmp1$timeType <- "Computation"

  tmp2 <- res
  tmp2$time <- res$totalTimeExec - res$computeTime
  tmp2$timeType <- "Non-overlap Communication"

  tmp_stacked <- rbind.fill(tmp1, tmp2)

  return(tmp_stacked)
}

################################################################################
# ASYNC
################################################################################

res_lb <- read.csv("results_csv/irgl_lb_async.csv", stringsAsFactors=F)
res_no_lb <- read.csv("results_csv/irgl_no_lb_async.csv", stringsAsFactors=F)

res_lb <- res_lb[res_lb$benchmark != "kcore_push",]
res_no_lb <- res_no_lb[res_no_lb$benchmark != "kcore_push",]

tmp_lb <- sanitize(res_lb)
tmp_lb$LBtype <- "LB"
tmp_no_lb <- sanitize(res_no_lb)
tmp_no_lb$LBtype <- "NLB"

#tmp_lb$benchmark <- factor(tmp_lb$benchmark, levels = c("bfs", "sssp", "cc", "pr"))
#tmp_large$input <- factor(tmp_large$input, levels = c("kron30","gsh15","clueweb12","uk14"))


tmp_lb_no_lb <- rbind.fill(tmp_lb, tmp_no_lb)
p_execTime_all <- ggplot(tmp_lb_no_lb,aes(x=hosts, y=totalTimeExec)) +
                  geom_line(aes(linetype = LBtype, color = LBtype)) +
                  geom_point(aes(linetype = LBtype, color = LBtype)) +
                  #geom_point(aes(x=hosts, y=totalTimeExec), color = LBtype ) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec)) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec), color= LBtype) + 
                  facet_grid(benchmark~input, scales="free") + 
                  scale_y_continuous("Execution time (sec)", trans="log2") + 
                  #scale_y_continuous("Total execution time (sec)") + 
                  #ylim(range(log2(tmp_large$dirgl))) + 
                  #scale_x_continuous("Number of gpus", breaks = c(16, 32, 64), trans="log2") + 
                  scale_x_continuous("Number of GPUs",trans="log2") + 
                  theme(legend.position="bottom", legend.direction="horizontal", text=element_text(size=12), panel.spacing = unit(0.05,"cm")) + 
                  #guides(colour = guide_legend(nrow = 1)) + 
                  theme(legend.title=element_blank()) + 
                  theme(axis.text.x = element_text(angle = 0))+ 
                  theme(panel.spacing.x = unit(6, "points"))+ 
                  theme(strip.text.x = element_text(margin = margin( b = 2, t = 2)))+
                  theme(legend.title=element_blank())

#showPlot("execTime_scaling_async", p_execTime_all, width=4.5, height=6.0, unit = "in")


tmp_lb_stacked <- prepareStackData(tmp_lb)
tmp_no_lb_stacked <- prepareStackData(tmp_no_lb)
tmp_stacked <- rbind.fill(tmp_lb_stacked, tmp_no_lb_stacked)

p_stacked<- ggplot(tmp_stacked, aes(x = LBtype, y = time , fill = timeType)) + 
                                        geom_bar(stat = "identity", position="stack") + 
                                        #facet_wrap(page_size~benchmark, scales = "free",nrow = 1, ncol=4) + 
                                        facet_grid(benchmark~input, scales = "free") + 
                                        theme(axis.text.x = element_text(angle = 90), text=element_text(size=16)) + 
                                        labs(x="", y="Time (sec)")  + 
                                        theme(legend.position="bottom", legend.box = "vertical",
                                              legend.title=element_blank(), legend.box.margin=margin(-30,20,-5,-10),
                                              panel.spacing = unit(0.05,"cm")) + 
                                        #scale_y_continuous(limits=c(0,30)) +
                                        theme(legend.background=element_blank()) +
                                        guides(fill = guide_legend(keywidth = 1, keyheight = 1)) + 
                                        scale_fill_manual("timeType", values = c("Computation" = "firebrick", "Non-overlap Communication" = "lightskyblue1"))

#showPlot("stacked_plots_async", p_stacked, width=5.5, height=10.2, unit = "in")

################################################################################
# SYNC
################################################################################

res_lb <- read.csv("results_csv/irgl_lb_sync.csv", stringsAsFactors=F)
res_no_lb <- read.csv("results_csv/irgl_no_lb_sync.csv", stringsAsFactors=F)

res_lb <- res_lb[res_lb$benchmark != "kcore_push",]
res_no_lb <- res_no_lb[res_no_lb$benchmark != "kcore_push",]

tmp_lb <- sanitize(res_lb)
tmp_lb$LBtype <- "LB"
tmp_no_lb <- sanitize(res_no_lb)
tmp_no_lb$LBtype <- "NLB"

tmp_lb_no_lb <- rbind.fill(tmp_lb, tmp_no_lb)
res_lb_no_lb <- tmp_lb_no_lb
p_execTime_all <- ggplot(tmp_lb_no_lb,aes(x=hosts, y=totalTimeExec)) +
                  geom_line(aes(linetype = LBtype, color = LBtype)) +
                  geom_point(aes(linetype = LBtype, color = LBtype)) +
                  #geom_point(aes(x=hosts, y=totalTimeExec), color = LBtype ) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec)) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec), color= LBtype) + 
                  facet_grid(benchmark~input, scales="free") + 
                  scale_y_continuous("Execution time (sec)", trans="log2") + 
                  #scale_y_continuous("Total execution time (sec)") + 
                  #ylim(range(log2(tmp_large$dirgl))) + 
                  #scale_x_continuous("Number of gpus", breaks = c(16, 32, 64), trans="log2") + 
                  scale_x_continuous("Number of GPUs",trans="log2") + 
                  theme(legend.position="bottom", legend.direction="horizontal", text=element_text(size=12), panel.spacing = unit(0.05,"cm")) + 
                  #guides(colour = guide_legend(nrow = 1)) + 
                  theme(legend.title=element_blank()) + 
                  theme(axis.text.x = element_text(angle = 0))+ 
                  theme(panel.spacing.x = unit(6, "points"))+ 
                  theme(strip.text.x = element_text(margin = margin( b = 2, t = 2)))+
                  theme(legend.title=element_blank())

#showPlot("execTime_scaling_sync", p_execTime_all, width=4.5, height=6.0, unit = "in")

tmp_lb_stacked <- prepareStackData(tmp_lb)
tmp_no_lb_stacked <- prepareStackData(tmp_no_lb)
tmp_stacked <- rbind.fill(tmp_lb_stacked, tmp_no_lb_stacked)

p_stacked<- ggplot(tmp_stacked, aes(x = LBtype, y = time , fill = timeType)) + 
                                        geom_bar(stat = "identity", position="stack") + 
                                        #facet_wrap(page_size~benchmark, scales = "free",nrow = 1, ncol=4) + 
                                        facet_grid(benchmark~input, scales = "free") + 
                                        theme(axis.text.x = element_text(angle = 90), text=element_text(size=16)) + 
                                        labs(x="", y="Time (sec)")  + 
                                        theme(legend.position="bottom", legend.box = "vertical",
                                              legend.title=element_blank(), legend.box.margin=margin(-30,20,-5,-10),
                                              panel.spacing = unit(0.05,"cm")) + 
                                        #scale_y_continuous(limits=c(0,30)) +
                                        theme(legend.background=element_blank()) +
                                        guides(fill = guide_legend(keywidth = 1, keyheight = 1)) + 
                                        scale_fill_manual("timeType", values = c("Computation" = "firebrick", "Non-overlap Communication" = "lightskyblue1"))

#showPlot("stacked_plots_sync", p_stacked, width=5.5, height=10.2, unit = "in")


### Ploting rmat25 Iter 0, 1, 2 ####

plotLB <- function(res, name){

 res$App <- gsub('_push', '', res$App)
 res$App <- gsub('_pull', '', res$App)

 p_res <- ggplot(res,aes(x=TB, y=Load)) +
                  geom_line(aes(linetype = factor(Iteration), color = Iteration)) +
                  #geom_point(aes(x=hosts, y=totalTimeExec), color = LBtype ) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec)) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec), color= LBtype) + 
                  facet_grid(Input~App, scales="free") + 
                  scale_y_continuous("Thread Block Load (Work)")+ 
                  #scale_y_continuous("Total execution time (sec)") + 
                  #ylim(range(log2(tmp_large$dirgl))) + 
                  #scale_x_continuous("Number of gpus", breaks = c(16, 32, 64), trans="log2") + 
                  scale_x_continuous("Thread Block Number", breaks=seq(0,103,8)) + 
                  theme(legend.position="bottom", legend.direction="horizontal", text=element_text(size=12), panel.spacing = unit(0.05,"cm")) + 
                  #guides(colour = guide_legend(nrow = 1)) + 
                  theme(legend.title=element_blank()) + 
                  theme(axis.text.x = element_text(angle = 0))+ 
                  theme(panel.spacing.x = unit(6, "points"))+ 
                  theme(strip.text.x = element_text(margin = margin( b = 2, t = 2)))+
                  theme(legend.title=element_blank())

  plotName <- paste("load", name,sep="")
  showPlot(plotName, p_res, width=6.0, height=4.0, unit = "in") 
}

plotLB_bfs_rmat23_roadUSA <- function(res, name){

 res$App <- gsub('_push', '', res$App)
 res$App <- gsub('_pull', '', res$App)

 p_res <- ggplot(res,aes(x=TB, y=Load)) +
                  geom_line(aes(linetype = factor(Iteration), color = Input)) +
                  #geom_point(aes(x=hosts, y=totalTimeExec), color = LBtype ) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec)) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec), color= LBtype) + 
                  #facet_grid(Input~App, scales="free") + 
                  scale_y_continuous("Thread Block Load (Work)")+ 
                  #scale_y_continuous("Total execution time (sec)") + 
                  #ylim(range(log2(tmp_large$dirgl))) + 
                  #scale_x_continuous("Number of gpus", breaks = c(16, 32, 64), trans="log2") + 
                  scale_x_continuous("Thread Block Number", breaks=seq(0,103,8)) + 
                  theme(legend.position="bottom", legend.direction="horizontal", text=element_text(size=12), panel.spacing = unit(0.05,"cm")) + 
                  #guides(colour = guide_legend(nrow = 1)) + 
                  theme(legend.title=element_blank()) + 
                  theme(axis.text.x = element_text(angle = 0))+ 
                  theme(panel.spacing.x = unit(6, "points"))+ 
                  theme(strip.text.x = element_text(margin = margin( b = 2, t = 2)))+
                  theme(legend.title=element_blank())

  plotName <- paste("load", name,sep="")
  showPlot(plotName, p_res, width=6.5, height=4.5, unit = "in") 
}


plotLB_pr_rmat23 <- function(res, name){

 res$App <- gsub('_push', '', res$App)
 res$App <- gsub('_pull', '', res$App)

 p_res <- ggplot(res,aes(x=TB, y=Load)) +
                  geom_line(aes(linetype = factor(Iteration), color = App)) +
                  #geom_point(aes(x=hosts, y=totalTimeExec), color = LBtype ) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec)) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec), color= LBtype) + 
                  #facet_grid(Input~App, scales="free") + 
                  scale_y_continuous("Thread Block Load (Work)")+ 
                  #scale_y_continuous("Total execution time (sec)") + 
                  #ylim(range(log2(tmp_large$dirgl))) + 
                  #scale_x_continuous("Number of gpus", breaks = c(16, 32, 64), trans="log2") + 
                  scale_x_continuous("Thread Block Number", breaks=seq(0,103,8)) + 
                  theme(legend.position="bottom", legend.direction="horizontal", text=element_text(size=12), panel.spacing = unit(0.05,"cm")) + 
                  #guides(colour = guide_legend(nrow = 1)) + 
                  theme(legend.title=element_blank()) + 
                  theme(axis.text.x = element_text(angle = 0))+ 
                  theme(panel.spacing.x = unit(6, "points"))+ 
                  theme(strip.text.x = element_text(margin = margin( b = 2, t = 2)))+
                  theme(legend.title=element_blank())

  plotName <- paste("load", name,sep="")
  showPlot(plotName, p_res, width=6.5, height=4.5, unit = "in") 
}


plotLB_2 <- function(res, name){
 tmp1 <- res
 tmp1$lbType <- "TotalLoad"
 tmp1$load <- tmp1$TotalLoad

 tmp2 <- res
 tmp2$lbType <- "LBLoad"
 tmp2$load <- tmp2$LBLoad

 tmp3 <- res
 tmp3$lbType <- "TWCLoad"
 tmp3$load <- tmp3$TWCLoad


 tmp_all <- rbind.fill(tmp1, tmp2)
 tmp_all <- rbind.fill(tmp_all, tmp3)
 p_res <- ggplot(tmp_all,aes(x=TB, y=load)) +
                  geom_line(aes(linetype = lbType, color = Iteration)) +
                  #geom_point(aes(x=hosts, y=totalTimeExec), color = LBtype ) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec)) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec), color= LBtype) + 
                  facet_grid(Input~App, scales="free") + 
                  scale_y_continuous("Execution time (sec)")+ 
                  #scale_y_continuous("Total execution time (sec)") + 
                  #ylim(range(log2(tmp_large$dirgl))) + 
                  #scale_x_continuous("Number of gpus", breaks = c(16, 32, 64), trans="log2") + 
                  scale_x_continuous("Thread Block Number",trans="log2") + 
                  theme(legend.position="bottom", legend.direction="horizontal", text=element_text(size=12), panel.spacing = unit(0.05,"cm")) + 
                  #guides(colour = guide_legend(nrow = 1)) + 
                  theme(legend.title=element_blank()) + 
                  theme(axis.text.x = element_text(angle = 0))+ 
                  theme(panel.spacing.x = unit(6, "points"))+ 
                  theme(strip.text.x = element_text(margin = margin( b = 2, t = 2)))+
                  theme(legend.title=element_blank())

  plotName <- paste("load_all_3_", name,sep="")
  showPlot(plotName, p_res, width=6, height=6.0, unit = "in")
}


res_rmat25 <- read.csv("results_csv/sssp_rmat25.csv", stringsAsFactors=F)
plotLB(res_rmat25, "sssp_rmat25")

res_rmat23_roadUSA <- read.csv("results_csv/bfs_rmat23_road-USA.csv", stringsAsFactors=F)
plotLB_bfs_rmat23_roadUSA(res_rmat23_roadUSA, "bfs_rmat23_usa")

res_pr_rmat23 <- read.csv("results_csv/sssp_pagerank_rmat23.csv", stringsAsFactors=F)
plotLB_pr_rmat23(res_pr_rmat23, "sssp_pr_rmat23")



######### Tuxedo exec times ######
res_3rdParty <- read.csv("results_csv/tuxedo_exec_times.csv", stringsAsFactors=F)
res_dirgl_lb <- read.csv("results_csv/tuxedo_irgl_lb.csv", stringsAsFactors=F)
res_dirgl_no_lb <- read.csv("results_csv/tuxedo_irgl_no_lb.csv", stringsAsFactors=F)
res_3rdParty$input <- res_3rdParty$Input
res_3rdParty$benchmark <- res_3rdParty$App

res_3rdParty_gunrock_twc <- res_3rdParty[res_3rdParty$App == "bfs_twc" | res_3rdParty$App == "sssp_twc" | res_3rdParty$App == "cc_twc",]
res_3rdParty_gunrock_twc
res_3rdParty_gunrock_twc$version <- "Gunrock (TWC)"
res_3rdParty_gunrock_twc$totalTimeExec <- res_3rdParty_gunrock_twc$Gunrock
res_3rdParty_gunrock_twc$hosts <- res_3rdParty_gunrock_twc$GPUs
res_3rdParty_gunrock_twc <- sanitize2(res_3rdParty_gunrock_twc)
res_3rdParty_gunrock_twc

res_3rdParty_gunrock_lb <- res_3rdParty[res_3rdParty$App == "bfs_push" | res_3rdParty$App == "sssp_push" | res_3rdParty$App == "cc_push",]
res_3rdParty_gunrock_lb$version <- "Gunrock (LB)"
res_3rdParty_gunrock_lb$totalTimeExec <- res_3rdParty_gunrock_lb$Gunrock
res_3rdParty_gunrock_lb$hosts <- res_3rdParty_gunrock_lb$GPUs
res_3rdParty_gunrock_lb <- sanitize2(res_3rdParty_gunrock_lb)

## DIrgl
tmp_irgl_lb <- res_dirgl_lb[res_dirgl_lb$benchmark != "kcore_push",]
tmp_irgl_lb <- sanitize(tmp_irgl_lb)
tmp_irgl_lb <- tmp_irgl_lb[tmp_irgl_lb$partitionScheme == "cvc",]
tmp_irgl_lb$version <- "D-IrGL(LB)"

tmp_irgl_no_lb <- res_dirgl_no_lb[res_dirgl_no_lb$benchmark != "kcore_push",]
tmp_irgl_no_lb <- sanitize(tmp_irgl_no_lb)
tmp_irgl_no_lb <- tmp_irgl_no_lb[tmp_irgl_no_lb$partitionScheme == "cvc",]
tmp_irgl_no_lb
tmp_irgl_no_lb$version <- "D-IrGL(NLB)"


tmp_all_3rdParty <- rbind.fill(res_3rdParty_gunrock_twc, res_3rdParty_gunrock_lb)
tmp_all_3rdParty <- rbind.fill(tmp_all_3rdParty, tmp_irgl_lb)
tmp_all_3rdParty <- rbind.fill(tmp_all_3rdParty, tmp_irgl_no_lb)

p_3rdParty <- ggplot(tmp_all_3rdParty,aes(x=hosts, y=totalTimeExec)) +
                  geom_line(aes(linetype = factor(version), color = version)) +
                  #geom_point(aes(x=hosts, y=totalTimeExec), color = LBtype ) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec)) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec), color= LBtype) + 
                  facet_grid(input~benchmark, scales="free") + 
                  scale_y_continuous("Execution time (sec)", trans="log2")+ 
                  #scale_y_continuous("Total execution time (sec)") + 
                  #ylim(range(log2(tmp_large$dirgl))) + 
                  #scale_x_continuous("Number of gpus", breaks = c(16, 32, 64), trans="log2") + 
                  scale_x_continuous("Thread Block Number",trans="log2") + 
                  theme(legend.position="bottom", legend.direction="horizontal", text=element_text(size=12), panel.spacing = unit(0.05,"cm")) + 
                  #guides(colour = guide_legend(nrow = 1)) + 
                  theme(legend.title=element_blank()) + 
                  theme(axis.text.x = element_text(angle = 0))+ 
                  theme(panel.spacing.x = unit(6, "points"))+ 
                  theme(strip.text.x = element_text(margin = margin( b = 2, t = 2)))+
                  theme(legend.title=element_blank())

#showPlot("3rdPartyComparison", p_3rdParty, width=4.5, height=6.0, unit = "in")




####### Ploting DIrgl wtth loading #########
res_dirgl_no_lb <- read.csv("results_csv/d_irgl_no_lb_threadblock_work.csv", stringsAsFactors=F)

#res_dirgl_no_lb <- sanitize(res_dirgl_no_lb)
#plotLB(res_dirgl_no_lb, "dirgl_no_lb")

res_dirgl_lb <- read.csv("results_csv/d_irgl_lb_threadblock_work.csv", stringsAsFactors=F)

#res_dirgl_no_lb <- sanitize(res_dirgl_no_lb)
#plotLB_2(res_dirgl_lb, "dirgl_lb")




######## Contiguous vs cyclic ####
res_dirgl_lb_cycle <- read.csv("results_csv/tuxedo_irgl_lb.csv", stringsAsFactors=F)
res_dirgl_lb_cycle <- sanitize(res_dirgl_lb_cycle)
res_dirgl_lb_cycle$type <- "Cyclic"
res_dirgl_lb_cont <- read.csv("results_csv/tuxedo_irgl_lb_contiguous.csv", stringsAsFactors=F)
res_dirgl_lb_cont <- sanitize(res_dirgl_lb_cont)
res_dirgl_lb_cont$type <- "Contiguous"

tmp <- rbind.fill(res_dirgl_lb_cycle, res_dirgl_lb_cont)
p_execTime_all <- ggplot(tmp,aes(x=hosts, y=totalTimeExec)) +
                  geom_line(aes(linetype = type, color = type)) +
                  geom_point(aes(linetype = type, color = type)) +
                  #geom_point(aes(x=hosts, y=totalTimeExec), color = LBtype ) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec)) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec), color= LBtype) + 
                  facet_grid(benchmark~input, scales="free") + 
                  scale_y_continuous("Execution time (sec)", trans="log2") + 
                  #scale_y_continuous("Total execution time (sec)") + 
                  #ylim(range(log2(tmp_large$dirgl))) + 
                  #scale_x_continuous("Number of gpus", breaks = c(16, 32, 64), trans="log2") + 
                  scale_x_continuous("Number of GPUs",trans="log2") + 
                  theme(legend.position="bottom", legend.direction="horizontal", text=element_text(size=12), panel.spacing = unit(0.05,"cm")) + 
                  #guides(colour = guide_legend(nrow = 1)) + 
                  theme(legend.title=element_blank()) + 
                  theme(axis.text.x = element_text(angle = 0))+ 
                  theme(panel.spacing.x = unit(6, "points"))+ 
                  theme(strip.text.x = element_text(margin = margin( b = 2, t = 2)))+
                  theme(legend.title=element_blank())

#showPlot("execTime_scaling_cycle_cont", p_execTime_all, width=4.5, height=6.0, unit = "in")





==> plot_old.R <==
library(ggplot2)
library(gtable)
library(grid)
#library(gridExtra)
library(plyr)
#library(tidyverse)
library(reshape2)
#library(dplyr, warn.conflicts = FALSE)

showPlot <- function(name, p, ...) {
  if (interactive()) {
    return(invisible(NULL))
  }
  outfile <- paste("figs", "/", name, ".pdf", sep="")
  ggsave(p + theme(plot.margin=unit(c(0, 0.25, 0, 0), "lines")), file=outfile, device=cairo_pdf, ...)
}

showImage <- function(name, p, ...) {
  if (interactive()) {
    return(invisible(NULL))
  }
  outfile <- paste("figs", "/", name, ".png", sep="")
  ggsave(p + theme(plot.margin=unit(c(0, 0.25, 0, 0), "lines")), file=outfile, device=cairo_pdf, ...)
}

showPlotGrid <- function(name, p, ...) {
    if (interactive()) {
          return(invisible(NULL))
  }
  outfile <- paste("figs", "/", name, ".pdf", sep="")
    ggsave(p , file=outfile, device=cairo_pdf, ...)
}

round_df <- function(df, digits) {
  nums <- vapply(df, is.numeric, FUN.VALUE = logical(1))

  df[,nums] <- round(df[,nums], digits = digits)

  (df)
}

geomean <- function(label, x) {
  gm <- exp(sum(log(x[x > 0]), na.rm=TRUE) / length(x))
  print(c(label, gm))
}

sanitize2 <- function (res) {
  res$benchmark <- gsub('_push', '', res$benchmark)
  res$benchmark <- gsub('_pull', '', res$benchmark)
  res$benchmark <- gsub('_twc', '', res$benchmark)
  res$benchmark <- ifelse(res$benchmark=="pagerank","pr", res$benchmark)
  res$numGPUs <- as.numeric(res$hosts)
  res$totalTimeExec <- as.numeric(res$totalTimeExec)/1000
  res
}
sanitize <- function (res) {
  res$benchmark <- gsub('_push', '', res$benchmark)
  res$benchmark <- gsub('_pull', '', res$benchmark)
  res$benchmark <- gsub('_twc', '', res$benchmark)
  res$benchmark <- ifelse(res$benchmark=="pagerank","pr", res$benchmark)
  res$numGPUs <- as.numeric(res$host)
  res$totalTimeExec <- as.numeric(res$totalTimeExec)/1000
  res$computeTime <- as.numeric(res$computeTime)/1000
  #res$input = gsub("gsh-2015", "gsh15", res$input)
  #res$input = gsub("uk-2014", "uk14", res$input)
  res
}

prepareStackData <- function (res) {
  tmp1 <- res
  tmp1$time <- res$computeTime
  tmp1$timeType <- "Computation"

  tmp2 <- res
  tmp2$time <- res$totalTimeExec - res$computeTime
  tmp2$timeType <- "Non-overlap Communication"

  tmp_stacked <- rbind.fill(tmp1, tmp2)

  return(tmp_stacked)
}

################################################################################
# ASYNC
################################################################################

res_lb <- read.csv("results_csv/irgl_lb_async.csv", stringsAsFactors=F)
res_no_lb <- read.csv("results_csv/irgl_no_lb_async.csv", stringsAsFactors=F)

res_lb <- res_lb[res_lb$benchmark != "kcore_push",]
res_no_lb <- res_no_lb[res_no_lb$benchmark != "kcore_push",]

tmp_lb <- sanitize(res_lb)
tmp_lb$LBtype <- "LB"
tmp_no_lb <- sanitize(res_no_lb)
tmp_no_lb$LBtype <- "NLB"

#tmp_lb$benchmark <- factor(tmp_lb$benchmark, levels = c("bfs", "sssp", "cc", "pr"))
#tmp_large$input <- factor(tmp_large$input, levels = c("kron30","gsh15","clueweb12","uk14"))


tmp_lb_no_lb <- rbind.fill(tmp_lb, tmp_no_lb)
p_execTime_all <- ggplot(tmp_lb_no_lb,aes(x=hosts, y=totalTimeExec)) +
                  geom_line(aes(linetype = LBtype, color = LBtype)) +
                  geom_point(aes(linetype = LBtype, color = LBtype)) +
                  #geom_point(aes(x=hosts, y=totalTimeExec), color = LBtype ) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec)) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec), color= LBtype) + 
                  facet_grid(benchmark~input, scales="free") + 
                  scale_y_continuous("Execution time (sec)", trans="log2") + 
                  #scale_y_continuous("Total execution time (sec)") + 
                  #ylim(range(log2(tmp_large$dirgl))) + 
                  #scale_x_continuous("Number of gpus", breaks = c(16, 32, 64), trans="log2") + 
                  scale_x_continuous("Number of GPUs",trans="log2") + 
                  theme(legend.position="bottom", legend.direction="horizontal", text=element_text(size=12), panel.spacing = unit(0.05,"cm")) + 
                  #guides(colour = guide_legend(nrow = 1)) + 
                  theme(legend.title=element_blank()) + 
                  theme(axis.text.x = element_text(angle = 0))+ 
                  theme(panel.spacing.x = unit(6, "points"))+ 
                  theme(strip.text.x = element_text(margin = margin( b = 2, t = 2)))+
                  theme(legend.title=element_blank())

showPlot("execTime_scaling_async", p_execTime_all, width=4.5, height=6.0, unit = "in")


tmp_lb_stacked <- prepareStackData(tmp_lb)
tmp_no_lb_stacked <- prepareStackData(tmp_no_lb)
tmp_stacked <- rbind.fill(tmp_lb_stacked, tmp_no_lb_stacked)

p_stacked<- ggplot(tmp_stacked, aes(x = LBtype, y = time , fill = timeType)) + 
                                        geom_bar(stat = "identity", position="stack") + 
                                        #facet_wrap(page_size~benchmark, scales = "free",nrow = 1, ncol=4) + 
                                        facet_grid(benchmark~input, scales = "free") + 
                                        theme(axis.text.x = element_text(angle = 90), text=element_text(size=16)) + 
                                        labs(x="", y="Time (sec)")  + 
                                        theme(legend.position="bottom", legend.box = "vertical",
                                              legend.title=element_blank(), legend.box.margin=margin(-30,20,-5,-10),
                                              panel.spacing = unit(0.05,"cm")) + 
                                        #scale_y_continuous(limits=c(0,30)) +
                                        theme(legend.background=element_blank()) +
                                        guides(fill = guide_legend(keywidth = 1, keyheight = 1)) + 
                                        scale_fill_manual("timeType", values = c("Computation" = "firebrick", "Non-overlap Communication" = "lightskyblue1"))

showPlot("stacked_plots_async", p_stacked, width=5.5, height=10.2, unit = "in")

################################################################################
# SYNC
################################################################################

res_lb <- read.csv("results_csv/irgl_lb_sync.csv", stringsAsFactors=F)
res_no_lb <- read.csv("results_csv/irgl_no_lb_sync.csv", stringsAsFactors=F)

res_lb <- res_lb[res_lb$benchmark != "kcore_push",]
res_no_lb <- res_no_lb[res_no_lb$benchmark != "kcore_push",]

tmp_lb <- sanitize(res_lb)
tmp_lb$LBtype <- "LB"
tmp_no_lb <- sanitize(res_no_lb)
tmp_no_lb$LBtype <- "NLB"

tmp_lb_no_lb <- rbind.fill(tmp_lb, tmp_no_lb)
res_lb_no_lb <- tmp_lb_no_lb
p_execTime_all <- ggplot(tmp_lb_no_lb,aes(x=hosts, y=totalTimeExec)) +
                  geom_line(aes(linetype = LBtype, color = LBtype)) +
                  geom_point(aes(linetype = LBtype, color = LBtype)) +
                  #geom_point(aes(x=hosts, y=totalTimeExec), color = LBtype ) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec)) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec), color= LBtype) + 
                  facet_grid(benchmark~input, scales="free") + 
                  scale_y_continuous("Execution time (sec)", trans="log2") + 
                  #scale_y_continuous("Total execution time (sec)") + 
                  #ylim(range(log2(tmp_large$dirgl))) + 
                  #scale_x_continuous("Number of gpus", breaks = c(16, 32, 64), trans="log2") + 
                  scale_x_continuous("Number of GPUs",trans="log2") + 
                  theme(legend.position="bottom", legend.direction="horizontal", text=element_text(size=12), panel.spacing = unit(0.05,"cm")) + 
                  #guides(colour = guide_legend(nrow = 1)) + 
                  theme(legend.title=element_blank()) + 
                  theme(axis.text.x = element_text(angle = 0))+ 
                  theme(panel.spacing.x = unit(6, "points"))+ 
                  theme(strip.text.x = element_text(margin = margin( b = 2, t = 2)))+
                  theme(legend.title=element_blank())

showPlot("execTime_scaling_sync", p_execTime_all, width=4.5, height=6.0, unit = "in")

tmp_lb_stacked <- prepareStackData(tmp_lb)
tmp_no_lb_stacked <- prepareStackData(tmp_no_lb)
tmp_stacked <- rbind.fill(tmp_lb_stacked, tmp_no_lb_stacked)

p_stacked<- ggplot(tmp_stacked, aes(x = LBtype, y = time , fill = timeType)) + 
                                        geom_bar(stat = "identity", position="stack") + 
                                        #facet_wrap(page_size~benchmark, scales = "free",nrow = 1, ncol=4) + 
                                        facet_grid(benchmark~input, scales = "free") + 
                                        theme(axis.text.x = element_text(angle = 90), text=element_text(size=16)) + 
                                        labs(x="", y="Time (sec)")  + 
                                        theme(legend.position="bottom", legend.box = "vertical",
                                              legend.title=element_blank(), legend.box.margin=margin(-30,20,-5,-10),
                                              panel.spacing = unit(0.05,"cm")) + 
                                        #scale_y_continuous(limits=c(0,30)) +
                                        theme(legend.background=element_blank()) +
                                        guides(fill = guide_legend(keywidth = 1, keyheight = 1)) + 
                                        scale_fill_manual("timeType", values = c("Computation" = "firebrick", "Non-overlap Communication" = "lightskyblue1"))

showPlot("stacked_plots_sync", p_stacked, width=5.5, height=10.2, unit = "in")


### Ploting rmat25 Iter 0, 1, 2 ####

plotLB <- function(res, name){
 p_res <- ggplot(res,aes(x=TB, y=Load)) +
                  geom_line(aes(linetype = factor(Iteration), color = Iteration)) +
                  #geom_point(aes(x=hosts, y=totalTimeExec), color = LBtype ) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec)) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec), color= LBtype) + 
                  facet_grid(Input~App, scales="free") + 
                  scale_y_continuous("Execution time (sec)")+ 
                  #scale_y_continuous("Total execution time (sec)") + 
                  #ylim(range(log2(tmp_large$dirgl))) + 
                  #scale_x_continuous("Number of gpus", breaks = c(16, 32, 64), trans="log2") + 
                  scale_x_continuous("Thread Block Number",trans="log2") + 
                  theme(legend.position="bottom", legend.direction="horizontal", text=element_text(size=12), panel.spacing = unit(0.05,"cm")) + 
                  #guides(colour = guide_legend(nrow = 1)) + 
                  theme(legend.title=element_blank()) + 
                  theme(axis.text.x = element_text(angle = 0))+ 
                  theme(panel.spacing.x = unit(6, "points"))+ 
                  theme(strip.text.x = element_text(margin = margin( b = 2, t = 2)))+
                  theme(legend.title=element_blank())

  plotName <- paste("load", name,sep="")
  showPlot(plotName, p_res, width=4.5, height=6.0, unit = "in")

 
}

plotLB_2 <- function(res, name){
 tmp1 <- res
 tmp1$lbType <- "TotalLoad"
 tmp1$load <- tmp1$TotalLoad

 tmp2 <- res
 tmp2$lbType <- "LBLoad"
 tmp2$load <- tmp2$LBLoad

 tmp3 <- res
 tmp3$lbType <- "TWCLoad"
 tmp3$load <- tmp3$TWCLoad


 tmp_all <- rbind.fill(tmp1, tmp2)
 tmp_all <- rbind.fill(tmp_all, tmp3)
 p_res <- ggplot(tmp_all,aes(x=TB, y=load)) +
                  geom_line(aes(linetype = lbType, color = Iteration)) +
                  #geom_point(aes(x=hosts, y=totalTimeExec), color = LBtype ) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec)) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec), color= LBtype) + 
                  facet_grid(Input~App, scales="free") + 
                  scale_y_continuous("Execution time (sec)")+ 
                  #scale_y_continuous("Total execution time (sec)") + 
                  #ylim(range(log2(tmp_large$dirgl))) + 
                  #scale_x_continuous("Number of gpus", breaks = c(16, 32, 64), trans="log2") + 
                  scale_x_continuous("Thread Block Number",trans="log2") + 
                  theme(legend.position="bottom", legend.direction="horizontal", text=element_text(size=12), panel.spacing = unit(0.05,"cm")) + 
                  #guides(colour = guide_legend(nrow = 1)) + 
                  theme(legend.title=element_blank()) + 
                  theme(axis.text.x = element_text(angle = 0))+ 
                  theme(panel.spacing.x = unit(6, "points"))+ 
                  theme(strip.text.x = element_text(margin = margin( b = 2, t = 2)))+
                  theme(legend.title=element_blank())

  plotName <- paste("load_all_3_", name,sep="")
  showPlot(plotName, p_res, width=4.5, height=6.0, unit = "in")

 
}


res_rmat25 <- read.csv("results_csv/sssp_rmat25.csv", stringsAsFactors=F)
plotLB(res_rmat25, "sssp_rmat25")

res_rmat23_roadUSA <- read.csv("results_csv/bfs_rmat23_road-USA.csv", stringsAsFactors=F)
plotLB(res_rmat23_roadUSA, "sssp_rmat23_usa")

res_pr_rmat23 <- read.csv("results_csv/sssp_pagerank_rmat23.csv", stringsAsFactors=F)
plotLB(res_pr_rmat23, "sssp_pr_rmat23")



######### Tuxedo exec times ######
res_3rdParty <- read.csv("results_csv/tuxedo_exec_times.csv", stringsAsFactors=F)
res_dirgl_lb <- read.csv("results_csv/tuxedo_irgl_lb.csv", stringsAsFactors=F)
res_dirgl_no_lb <- read.csv("results_csv/tuxedo_irgl_no_lb.csv", stringsAsFactors=F)
res_3rdParty$input <- res_3rdParty$Input
res_3rdParty$benchmark <- res_3rdParty$App

res_3rdParty_gunrock_twc <- res_3rdParty[res_3rdParty$App == "bfs_twc" | res_3rdParty$App == "sssp_twc" | res_3rdParty$App == "cc_twc",]
res_3rdParty_gunrock_twc
res_3rdParty_gunrock_twc$version <- "Gunrock (TWC)"
res_3rdParty_gunrock_twc$totalTimeExec <- res_3rdParty_gunrock_twc$Gunrock
res_3rdParty_gunrock_twc$hosts <- res_3rdParty_gunrock_twc$GPUs
res_3rdParty_gunrock_twc <- sanitize2(res_3rdParty_gunrock_twc)
res_3rdParty_gunrock_twc

res_3rdParty_gunrock_lb <- res_3rdParty[res_3rdParty$App == "bfs_push" | res_3rdParty$App == "sssp_push" | res_3rdParty$App == "cc_push",]
res_3rdParty_gunrock_lb$version <- "Gunrock (LB)"
res_3rdParty_gunrock_lb$totalTimeExec <- res_3rdParty_gunrock_lb$Gunrock
res_3rdParty_gunrock_lb$hosts <- res_3rdParty_gunrock_lb$GPUs
res_3rdParty_gunrock_lb <- sanitize2(res_3rdParty_gunrock_lb)

## DIrgl
tmp_irgl_lb <- res_dirgl_lb[res_dirgl_lb$benchmark != "kcore_push",]
tmp_irgl_lb <- sanitize(tmp_irgl_lb)
tmp_irgl_lb <- tmp_irgl_lb[tmp_irgl_lb$partitionScheme == "cvc",]
tmp_irgl_lb$version <- "D-IrGL(LB)"

tmp_irgl_no_lb <- res_dirgl_no_lb[res_dirgl_no_lb$benchmark != "kcore_push",]
tmp_irgl_no_lb <- sanitize(tmp_irgl_no_lb)
tmp_irgl_no_lb <- tmp_irgl_no_lb[tmp_irgl_no_lb$partitionScheme == "cvc",]
tmp_irgl_no_lb
tmp_irgl_no_lb$version <- "D-IrGL(NLB)"


tmp_all_3rdParty <- rbind.fill(res_3rdParty_gunrock_twc, res_3rdParty_gunrock_lb)
tmp_all_3rdParty <- rbind.fill(tmp_all_3rdParty, tmp_irgl_lb)
tmp_all_3rdParty <- rbind.fill(tmp_all_3rdParty, tmp_irgl_no_lb)

p_3rdParty <- ggplot(tmp_all_3rdParty,aes(x=hosts, y=totalTimeExec)) +
                  geom_line(aes(linetype = factor(version), color = version)) +
                  #geom_point(aes(x=hosts, y=totalTimeExec), color = LBtype ) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec)) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec), color= LBtype) + 
                  facet_grid(input~benchmark, scales="free") + 
                  scale_y_continuous("Execution time (sec)", trans="log2")+ 
                  #scale_y_continuous("Total execution time (sec)") + 
                  #ylim(range(log2(tmp_large$dirgl))) + 
                  #scale_x_continuous("Number of gpus", breaks = c(16, 32, 64), trans="log2") + 
                  scale_x_continuous("Thread Block Number",trans="log2") + 
                  theme(legend.position="bottom", legend.direction="horizontal", text=element_text(size=12), panel.spacing = unit(0.05,"cm")) + 
                  #guides(colour = guide_legend(nrow = 1)) + 
                  theme(legend.title=element_blank()) + 
                  theme(axis.text.x = element_text(angle = 0))+ 
                  theme(panel.spacing.x = unit(6, "points"))+ 
                  theme(strip.text.x = element_text(margin = margin( b = 2, t = 2)))+
                  theme(legend.title=element_blank())

  showPlot("3rdPartyComparison", p_3rdParty, width=4.5, height=6.0, unit = "in")




####### Ploting DIrgl wtth loading #########
res_dirgl_no_lb <- read.csv("results_csv/d_irgl_no_lb_threadblock_work.csv", stringsAsFactors=F)

#res_dirgl_no_lb <- sanitize(res_dirgl_no_lb)
plotLB(res_dirgl_no_lb, "dirgl_no_lb")

res_dirgl_lb <- read.csv("results_csv/d_irgl_lb_threadblock_work.csv", stringsAsFactors=F)

#res_dirgl_no_lb <- sanitize(res_dirgl_no_lb)
plotLB_2(res_dirgl_lb, "dirgl_lb")




######## Contiguous vs cyclic ####
res_dirgl_lb_cycle <- read.csv("results_csv/tuxedo_irgl_lb.csv", stringsAsFactors=F)
res_dirgl_lb_cycle <- sanitize(res_dirgl_lb_cycle)
res_dirgl_lb_cycle$type <- "Cyclic"
res_dirgl_lb_cont <- read.csv("results_csv/tuxedo_irgl_lb_contiguous.csv", stringsAsFactors=F)
res_dirgl_lb_cont <- sanitize(res_dirgl_lb_cont)
res_dirgl_lb_cont$type <- "Contiguous"

tmp <- rbind.fill(res_dirgl_lb_cycle, res_dirgl_lb_cont)
p_execTime_all <- ggplot(tmp,aes(x=hosts, y=totalTimeExec)) +
                  geom_line(aes(linetype = type, color = type)) +
                  geom_point(aes(linetype = type, color = type)) +
                  #geom_point(aes(x=hosts, y=totalTimeExec), color = LBtype ) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec)) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec), color= LBtype) + 
                  facet_grid(benchmark~input, scales="free") + 
                  scale_y_continuous("Execution time (sec)", trans="log2") + 
                  #scale_y_continuous("Total execution time (sec)") + 
                  #ylim(range(log2(tmp_large$dirgl))) + 
                  #scale_x_continuous("Number of gpus", breaks = c(16, 32, 64), trans="log2") + 
                  scale_x_continuous("Number of GPUs",trans="log2") + 
                  theme(legend.position="bottom", legend.direction="horizontal", text=element_text(size=12), panel.spacing = unit(0.05,"cm")) + 
                  #guides(colour = guide_legend(nrow = 1)) + 
                  theme(legend.title=element_blank()) + 
                  theme(axis.text.x = element_text(angle = 0))+ 
                  theme(panel.spacing.x = unit(6, "points"))+ 
                  theme(strip.text.x = element_text(margin = margin( b = 2, t = 2)))+
                  theme(legend.title=element_blank())

showPlot("execTime_scaling_cycle_cont", p_execTime_all, width=4.5, height=6.0, unit = "in")





==> plot_ppopp2020.R <==
library(ggplot2)
library(gtable)
library(grid)
#library(gridExtra)
library(plyr)
#library(tidyverse)
library(reshape2)
#library(dplyr, warn.conflicts = FALSE)

showPlot <- function(name, p, ...) {
  if (interactive()) {
    return(invisible(NULL))
  }
  outfile <- paste("figs", "/", name, ".pdf", sep="")
  ggsave(p + theme(plot.margin=unit(c(0, 0.25, 0, 0), "lines")), file=outfile, device=cairo_pdf, ...)
}

showImage <- function(name, p, ...) {
  if (interactive()) {
    return(invisible(NULL))
  }
  outfile <- paste("figs", "/", name, ".png", sep="")
  ggsave(p + theme(plot.margin=unit(c(0, 0.25, 0, 0), "lines")), file=outfile, device=cairo_pdf, ...)
}

showPlotGrid <- function(name, p, ...) {
    if (interactive()) {
          return(invisible(NULL))
  }
  outfile <- paste("figs", "/", name, ".pdf", sep="")
    ggsave(p , file=outfile, device=cairo_pdf, ...)
}

round_df <- function(df, digits) {
  nums <- vapply(df, is.numeric, FUN.VALUE = logical(1))

  df[,nums] <- round(df[,nums], digits = digits)

  (df)
}

geomean <- function(label, x) {
  gm <- exp(sum(log(x[x > 0]), na.rm=TRUE) / length(x))
  print(c(label, gm))
}

sanitize2 <- function (res) {
  res$benchmark <- gsub('_push', '', res$benchmark)
  res$benchmark <- gsub('_pull', '', res$benchmark)
  res$benchmark <- gsub('_twc', '', res$benchmark)
  res$benchmark <- ifelse(res$benchmark=="pagerank","pr", res$benchmark)
  res$numGPUs <- as.numeric(res$hosts)
  res$totalTimeExec <- as.numeric(res$totalTimeExec)/1000
  res
}
sanitize <- function (res) {
  res$benchmark <- gsub('_push', '', res$benchmark)
  res$benchmark <- gsub('_pull', '', res$benchmark)
  res$benchmark <- gsub('_twc', '', res$benchmark)
  res$benchmark <- ifelse(res$benchmark=="pagerank","pr", res$benchmark)
  res$numGPUs <- as.numeric(res$host)
  res$totalTimeExec <- as.numeric(res$totalTimeExec)/1000
  res$computeTime <- as.numeric(res$computeTime)/1000
  #res$input = gsub("gsh-2015", "gsh15", res$input)
  #res$input = gsub("uk-2014", "uk14", res$input)
  res
}

prepareStackData <- function (res) {
  tmp1 <- res
  tmp1$time <- res$computeTime
  tmp1$timeType <- "Computation"

  tmp2 <- res
  tmp2$time <- res$totalTimeExec - res$computeTime
  tmp2$timeType <- "Non-overlap Communication"

  tmp_stacked <- rbind.fill(tmp1, tmp2)

  return(tmp_stacked)
}

################################################################################
# ASYNC
################################################################################

#res_lb <- read.csv("results_csv/irgl_lb_async.csv", stringsAsFactors=F)
#res_no_lb <- read.csv("results_csv/irgl_no_lb_async.csv", stringsAsFactors=F)

#res_lb <- res_lb[res_lb$benchmark != "kcore_push",]
#res_no_lb <- res_no_lb[res_no_lb$benchmark != "kcore_push",]

#tmp_lb <- sanitize(res_lb)
#tmp_lb$LBtype <- "LB"
#tmp_no_lb <- sanitize(res_no_lb)
#tmp_no_lb$LBtype <- "NLB"

#tmp_lb_no_lb <- rbind.fill(tmp_lb, tmp_no_lb)
#p_execTime_all <- ggplot(tmp_lb_no_lb,aes(x=hosts, y=totalTimeExec)) +
#                  geom_line(aes(linetype = LBtype, color = LBtype)) +
#                  geom_point(aes(linetype = LBtype, color = LBtype)) +
#                  #geom_point(aes(x=hosts, y=totalTimeExec), color = LBtype ) + 
#                  #geom_line(aes(x=hosts, y=totalTimeExec)) + 
#                  #geom_line(aes(x=hosts, y=totalTimeExec), color= LBtype) + 
#                  facet_grid(benchmark~input, scales="free") + 
#                  scale_y_continuous("Execution time (sec)", trans="log2") + 
#                  #scale_y_continuous("Total execution time (sec)") + 
#                  #ylim(range(log2(tmp_large$dirgl))) + 
#                  #scale_x_continuous("Number of gpus", breaks = c(16, 32, 64), trans="log2") + 
#                  scale_x_continuous("Number of GPUs",trans="log2") + 
#                  theme(legend.position="bottom", legend.direction="horizontal", text=element_text(size=12), panel.spacing = unit(0.05,"cm")) + 
#                  #guides(colour = guide_legend(nrow = 1)) + 
#                  theme(legend.title=element_blank()) + 
#                 theme(axis.text.x = element_text(angle = 0))+ 
#                 theme(panel.spacing.x = unit(6, "points"))+ 
#                  theme(strip.text.x = element_text(margin = margin( b = 2, t = 2)))+
#                  theme(legend.title=element_blank())

##showPlot("execTime_scaling_async", p_execTime_all, width=4.5, height=6.0, unit = "in")


#tmp_lb_stacked <- prepareStackData(tmp_lb)
#tmp_no_lb_stacked <- prepareStackData(tmp_no_lb)
#tmp_stacked <- rbind.fill(tmp_lb_stacked, tmp_no_lb_stacked)

#p_stacked<- ggplot(tmp_stacked, aes(x = LBtype, y = time , fill = timeType)) + 
#                                        geom_bar(stat = "identity", position="stack") + 
#                                        #facet_wrap(page_size~benchmark, scales = "free",nrow = 1, ncol=4) + 
#                                        facet_grid(benchmark~input, scales = "free") + 
#                                        theme(axis.text.x = element_text(angle = 90), text=element_text(size=16)) + 
#                                        labs(x="", y="Time (sec)")  + 
#                                        theme(legend.position="bottom", legend.box = "vertical",
#                                              legend.title=element_blank(), legend.box.margin=margin(-30,20,-5,-10),
#                                              panel.spacing = unit(0.05,"cm")) + 
#                                        #scale_y_continuous(limits=c(0,30)) +
#                                        theme(legend.background=element_blank()) +
#                                        guides(fill = guide_legend(keywidth = 1, keyheight = 1)) + 
#                                        scale_fill_manual("timeType", values = c("Computation" = "firebrick", "Non-overlap Communication" = "lightskyblue1"))

##showPlot("stacked_plots_async", p_stacked, width=5.5, height=10.2, unit = "in")

################################################################################
# SYNC
################################################################################

res_lb <- read.csv("results_csv/irgl_lb_sync_pascal.csv", stringsAsFactors=F)
res_no_lb <- read.csv("results_csv/irgl_no_lb_sync_pascal.csv", stringsAsFactors=F)
res_lux <- read.csv("results_csv/bridges_lux.csv", stringsAsFactors=F)

res_lux$benchmark <- ifelse(res_lux$benchmark=="pagerank","pr", res_lux$benchmark)
res_lux$benchmark <- ifelse(res_lux$benchmark=="components","cc", res_lux$benchmark)

res_lb <- res_lb[res_lb$benchmark != "kcore_push",]
res_lb <- res_lb[res_lb$input != "rmat28", ]
res_lb <- res_lb[res_lb$input != "friendster", ]

res_no_lb <- res_no_lb[res_no_lb$benchmark != "kcore_push",]
res_no_lb <- res_no_lb[res_no_lb$input != "rmat28", ]
res_no_lb <- res_no_lb[res_no_lb$input != "friendster", ]


tmp_lb <- sanitize(res_lb)
tmp_lb$LBtype <- "D-IrGL (ALB)"
tmp_no_lb <- sanitize(res_no_lb)
tmp_no_lb$LBtype <- "D-IrGL"


res_lux$input <- gsub('.lux', '', res_lux$input)
res_lux$totalTimeExec <- as.numeric(res_lux$totalExecTime)
res_lux <- res_lux[res_lux$input != "friendster", ]
res_lux <- res_lux[res_lux$input != "twitter50", ]
res_lux$LBtype <- "Lux"

print(res_lux)




tmp_lb_no_lb <- rbind.fill(tmp_lb, tmp_no_lb)
tmp_lb_no_lb <- rbind.fill(tmp_lb_no_lb, res_lux)
res_lb_no_lb <- tmp_lb_no_lb
p_execTime_all <- ggplot(tmp_lb_no_lb,aes(x=hosts, y=totalTimeExec)) +
                  geom_line(aes(linetype = LBtype, color = LBtype)) +
                  geom_point(aes(linetype = LBtype, color = LBtype)) +
                  #geom_point(aes(x=hosts, y=totalTimeExec), color = LBtype ) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec)) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec), color= LBtype) + 
                  facet_grid(benchmark~input, scales="free") + 
                  scale_y_continuous("Execution time (sec)", trans="log2") + 
                  #scale_y_continuous("Total execution time (sec)") + 
                  #ylim(range(log2(tmp_large$dirgl))) + 
                  #scale_x_continuous("Number of gpus", breaks = c(16, 32, 64), trans="log2") + 
                  scale_x_continuous("Number of GPUs",trans="log2") + 
                  theme(legend.position="bottom", legend.direction="horizontal", text=element_text(size=12), panel.spacing = unit(0.05,"cm")) + 
                  #guides(colour = guide_legend(nrow = 1)) + 
                  theme(legend.title=element_blank()) + 
                  theme(axis.text.x = element_text(angle = 0))+ 
                  theme(panel.spacing.x = unit(6, "points"))+ 
                  theme(strip.text.x = element_text(margin = margin( b = 2, t = 2), size=10))+
		  theme(strip.text.y = element_text(margin = margin( b = 2, t = 2), size=10))+
                  theme(legend.title=element_blank())

showPlot("execTime_scaling_sync", p_execTime_all, width=4.5, height=6.0, unit = "in")


tmp_lb <- tmp_lb[tmp_lb$hosts == "16", ]
tmp_lb <- tmp_lb[tmp_lb$input != "friendster", ]
tmp_lb <- tmp_lb[tmp_lb$input != "rmat28", ]
tmp_lb <- tmp_lb[tmp_lb$input != "twitter40", ]
tmp_lb <- tmp_lb[tmp_lb$input != "uk2007", ]


tmp_no_lb <- tmp_no_lb[tmp_no_lb$hosts == "16", ]
tmp_no_lb <- tmp_no_lb[tmp_no_lb$input != "friendster", ]
tmp_no_lb <- tmp_no_lb[tmp_no_lb$input != "rmat28", ]
tmp_no_lb <- tmp_no_lb[tmp_no_lb$input != "twitter40", ]
tmp_no_lb <- tmp_no_lb[tmp_no_lb$input != "uk2007", ]

tmp_lb_stacked <- prepareStackData(tmp_lb)
tmp_no_lb_stacked <- prepareStackData(tmp_no_lb)
tmp_stacked <- rbind.fill(tmp_lb_stacked, tmp_no_lb_stacked)

p_stacked<- ggplot(tmp_stacked, aes(x = LBtype, y = time , fill = timeType)) + 
                                        geom_bar(stat = "identity", position="stack") + 
                                        #facet_wrap(page_size~benchmark, scales = "free",nrow = 1, ncol=4) + 
                                        facet_grid(input~benchmark, scales = "free") + 
                                        theme(axis.text.x = element_text(angle = 90), text=element_text(size=16)) + 
                                        labs(x="", y="Time (sec)")  + 
                                        theme(legend.position="bottom", legend.box = "vertical",
                                              legend.title=element_blank(), legend.box.margin=margin(-30,20,-5,-10),
                                              panel.spacing = unit(0.05,"cm")) + 
                                        #scale_y_continuous(limits=c(0,30)) +
                                        theme(legend.background=element_blank()) +
                                        guides(fill = guide_legend(keywidth = 1, keyheight = 1)) + 
                                        scale_fill_manual("timeType", values = c("Non-overlap Communication" = "firebrick", "Computation" = "darkgrey"))

showPlot("stacked_plots_sync", p_stacked, width=4.8, height=5.0, unit = "in")


### Ploting rmat25 Iter 0, 1, 2 ####
plot_sssp_rmat25 <- function(res, name){

 res$App <- gsub('_push', '', res$App)
 res$App <- gsub('_pull', '', res$App)

 p_res <- ggplot(res,aes(x=TB, y=Load)) +
                  #geom_line(aes(linetype = factor(Iteration), color = Iteration)) +
                  geom_line(aes(linetype = factor(Iteration))) +
                  #geom_point(aes(x=hosts, y=totalTimeExec), color = LBtype ) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec)) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec), color= LBtype) + 
                  #facet_grid(Input~App, scales="free") + 
                  scale_y_continuous("Thread Block Work (Load)")+ 
                  #scale_y_continuous("Total execution time (sec)") + 
                  #ylim(range(log2(tmp_large$dirgl))) + 
                  #scale_x_continuous("Number of gpus", breaks = c(16, 32, 64), trans="log2") + 
                  scale_x_continuous("Thread Block Number", breaks=seq(0,103,16)) + 
                  theme(legend.position="bottom", legend.direction="horizontal", text=element_text(size=16), panel.spacing = unit(0.05,"cm")) +
                  theme(legend.text=element_text(size=19))+ 
                  #guides(colour = guide_legend(nrow = 1)) + 
                  theme(legend.title=element_blank()) + 
                  theme(axis.text.x = element_text(angle = 0, size = 16))+ 
		  theme(axis.text.y = element_text(angle = 0, size = 16))+ 
                  theme(panel.spacing.x = unit(6, "points"))+ 
                  theme(strip.text.x = element_text(margin = margin( b = 2, t = 2), size = 16))+
                  theme(legend.title=element_blank())

  plotName <- paste("load", name,sep="")
  #showPlot(plotName, p_res, width=6.0, height=4.5, unit = "in")
}


res_rmat25 <- read.csv("results_csv/sssp_rmat25.csv", stringsAsFactors=F)
plot_sssp_rmat25(res_rmat25, "sssp_rmat25")


### Ploting bfs on rmat23 and road-USA ####

plot_bfs_rmat23_road <- function(res, name){

 res$App <- gsub('_push', '', res$App)
 res$App <- gsub('_pull', '', res$App)

 p_res <- ggplot(res,aes(x=TB, y=Load)) +
                  geom_line(aes(linetype = factor(Input))) +
                  #geom_point(aes(x=hosts, y=totalTimeExec), color = LBtype ) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec)) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec), color= LBtype) + 
                  #facet_grid(Input~App, scales="free") + 
                  scale_y_continuous("Thread Block Work (Load)")+ 
                  #scale_y_continuous("Total execution time (sec)") + 
                  #ylim(range(log2(tmp_large$dirgl))) + 
                  #scale_x_continuous("Number of gpus", breaks = c(16, 32, 64), trans="log2") + 
                  scale_x_continuous("Thread Block Number", breaks=seq(0,103,8)) + 
                  theme(legend.position="bottom", legend.direction="horizontal", text=element_text(size=16), panel.spacing = unit(0.05,"cm")) + 
                  #guides(colour = guide_legend(nrow = 1)) + 
                  theme(legend.title=element_blank()) + 
                  theme(legend.text=element_text(size=19))+ 
                  theme(axis.text.x = element_text(angle = 0, size = 16))+ 
		  theme(axis.text.y = element_text(angle = 0, size = 16))+ 
                  theme(panel.spacing.x = unit(6, "points"))+ 
                  theme(strip.text.x = element_text(margin = margin( b = 2, t = 2)))+
                  theme(legend.title=element_blank())

  plotName <- paste("load", name,sep="")
  #showPlot(plotName, p_res, width=6.0, height=4.5, unit = "in")
}


res_rmat23_roadUSA <- read.csv("results_csv/bfs_rmat23_road-USA.csv", stringsAsFactors=F)
plot_bfs_rmat23_road(res_rmat23_roadUSA, "bfs_rmat23_usa")


### Ploting SSSP and PR on rmat23  ####

plot_sssp_pr_rmat23 <- function(res, name){

 res$App <- gsub('_push', '', res$App)
 res$App <- gsub('_pull', '', res$App)

 p_res <- ggplot(res,aes(x=TB, y=Load)) +
                  geom_line(aes(linetype = factor(App))) +		  
                  #geom_point(aes(x=hosts, y=totalTimeExec), color = LBtype ) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec)) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec), color= LBtype) + 
                  #facet_grid(Input~App, scales="free") + 
                  scale_y_continuous("Thread Block Work (Load)")+ 
                  #scale_y_continuous("Total execution time (sec)") + 
                  #ylim(range(log2(tmp_large$dirgl))) + 
                  #scale_x_continuous("Number of gpus", breaks = c(16, 32, 64), trans="log2") + 
                  scale_x_continuous("Thread Block Number", breaks=seq(0,103,8)) + 
                  theme(legend.position="bottom", legend.direction="horizontal", text=element_text(size=16), panel.spacing = unit(0.05,"cm")) + 
                  #guides(colour = guide_legend(nrow = 1)) + 
                  theme(legend.title=element_blank()) + 
                  theme(legend.text=element_text(size=19))+ 
                  theme(axis.text.x = element_text(angle = 0, size = 16))+ 
		  theme(axis.text.y = element_text(angle = 0, size = 16))+ 
                  theme(panel.spacing.x = unit(6, "points"))+ 
                  theme(strip.text.x = element_text(margin = margin( b = 2, t = 2)))+
                  theme(legend.title=element_blank())

  plotName <- paste("load", name,sep="")
  #showPlot(plotName, p_res, width=6.0, height=4.5, unit = "in")
}

res_pr_rmat23 <- read.csv("results_csv/sssp_pagerank_rmat23.csv", stringsAsFactors=F)
plot_sssp_pr_rmat23(res_pr_rmat23, "sssp_pr_rmat23")



######### Tuxedo exec times ######
res_3rdParty <- read.csv("results_csv/tuxedo_exec_times.csv", stringsAsFactors=F)
res_dirgl_lb <- read.csv("results_csv/tuxedo_irgl_lb.csv", stringsAsFactors=F)
res_dirgl_no_lb <- read.csv("results_csv/tuxedo_irgl_no_lb.csv", stringsAsFactors=F)
res_3rdParty$input <- res_3rdParty$Input
res_3rdParty$benchmark <- res_3rdParty$App

res_3rdParty_gunrock_twc <- res_3rdParty[res_3rdParty$App == "bfs_twc" | res_3rdParty$App == "sssp_twc" | res_3rdParty$App == "cc_twc",]
res_3rdParty_gunrock_twc
res_3rdParty_gunrock_twc$version <- "Gunrock(TWC)"
res_3rdParty_gunrock_twc$totalTimeExec <- res_3rdParty_gunrock_twc$Gunrock
res_3rdParty_gunrock_twc$hosts <- res_3rdParty_gunrock_twc$GPUs
res_3rdParty_gunrock_twc <- sanitize2(res_3rdParty_gunrock_twc)
res_3rdParty_gunrock_twc

res_3rdParty_gunrock_lb <- res_3rdParty[res_3rdParty$App == "bfs_push" | res_3rdParty$App == "sssp_push" | res_3rdParty$App == "cc_push",]
res_3rdParty_gunrock_lb$version <- "Gunrock(LB)"
res_3rdParty_gunrock_lb$totalTimeExec <- res_3rdParty_gunrock_lb$Gunrock
res_3rdParty_gunrock_lb$hosts <- res_3rdParty_gunrock_lb$GPUs
res_3rdParty_gunrock_lb <- sanitize2(res_3rdParty_gunrock_lb)

## DIrgl
tmp_irgl_lb <- res_dirgl_lb[res_dirgl_lb$benchmark != "kcore_push",]
tmp_irgl_lb <- sanitize(tmp_irgl_lb)
tmp_irgl_lb <- tmp_irgl_lb[tmp_irgl_lb$partitionScheme == "cvc",]
tmp_irgl_lb$version <- "D-IrGL (ALB)"

tmp_irgl_no_lb <- res_dirgl_no_lb[res_dirgl_no_lb$benchmark != "kcore_push",]
tmp_irgl_no_lb <- sanitize(tmp_irgl_no_lb)
tmp_irgl_no_lb <- tmp_irgl_no_lb[tmp_irgl_no_lb$partitionScheme == "cvc",]
tmp_irgl_no_lb
tmp_irgl_no_lb$version <- "D-IrGL"


tmp_all_3rdParty <- rbind.fill(res_3rdParty_gunrock_twc, res_3rdParty_gunrock_lb)
tmp_all_3rdParty <- rbind.fill(tmp_all_3rdParty, tmp_irgl_lb)
tmp_all_3rdParty <- rbind.fill(tmp_all_3rdParty, tmp_irgl_no_lb)


p_3rdParty <- ggplot(tmp_all_3rdParty,aes(x=hosts, y=totalTimeExec)) +
                  #geom_line(aes(linetype = factor(version), color = version)) +
		  geom_line(aes(linetype = version, color = version)) +
                  geom_point(aes(linetype = version, color = version)) +
                  #geom_line(aes(x=hosts, y=totalTimeExec)) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec), color= LBtype) + 
                  facet_grid(input~benchmark, scales="free") + 
                  scale_y_continuous("Execution time (sec)", trans="log2")+ 
                  #scale_y_continuous("Total execution time (sec)") + 
                  #ylim(range(log2(tmp_large$dirgl))) + 
                  #scale_x_continuous("Number of gpus", breaks = c(16, 32, 64), trans="log2") + 
                  scale_x_continuous("Number of GPUs",trans="log2") + 
                  theme(legend.position="bottom", legend.direction="horizontal", text=element_text(size=12), panel.spacing = unit(0.05,"cm")) + 
                  #guides(colour = guide_legend(nrow = 1)) + 
                  theme(legend.title=element_blank()) + 
                  theme(axis.text.x = element_text(angle = 0))+ 
                  theme(panel.spacing.x = unit(6, "points"))+ 
                  theme(strip.text.x = element_text(margin = margin( b = 2, t = 2), size=10))+
		  theme(strip.text.y = element_text(margin = margin( b = 2, t = 2), size=10))+
                  theme(legend.title=element_blank())


#showPlot("3rdPartyComparison", p_3rdParty, width=5.0, height=6.0, unit = "in")




####### Ploting DIrgl wtth loading #########

plotLB <- function(res, name){
 p_res <- ggplot(res,aes(x=TB, y=Load)) +
                  geom_line(aes(linetype = factor(App)), color = 'lightcoral') +
                  #geom_point(aes(x=hosts, y=totalTimeExec), color = LBtype ) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec)) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec), color= LBtype) + 
                  #facet_grid(Input~App, scales="free") + 
                  scale_y_continuous("Thread Block Load", limits = c(0, NA))+ 
                  #scale_y_continuous("Total execution time (sec)") + 
                  #ylim(range(log2(tmp_large$dirgl))) + 
                  #scale_x_continuous("Number of gpus", breaks = c(16, 32, 64), trans="log2") + 
                  scale_x_continuous("Thread Block Number", breaks=seq(0,103,16)) + 
                  theme(legend.position="bottom", legend.direction="horizontal", text=element_text(size=22), panel.spacing = unit(0.05,"cm")) + 
                  theme(legend.text=element_text(size=30))+ 
                  #guides(colour = guide_legend(nrow = 1)) + 
                  theme(legend.title=element_blank()) + 
                  theme(axis.text.x = element_text(angle = 0, size = 22))+ 
                  theme(panel.spacing.x = unit(6, "points"))+ 
                  theme(strip.text.x = element_text(margin = margin( b = 2, t = 2)))+
                  theme(legend.title=element_blank())

  plotName <- paste("load", name,sep="")
  #showPlot(plotName, p_res, width=6.0, height=4.5, unit = "in") 
}

plotLB_2 <- function(res, name){
 tmp1 <- res
 tmp1$lbType <- "TotalLoad"
 tmp1$load <- tmp1$TotalLoad

 tmp2 <- res
 tmp2$lbType <- "LBLoad"
 tmp2$load <- tmp2$LBLoad

 tmp3 <- res
 tmp3$lbType <- "TWCLoad"
 tmp3$load <- tmp3$TWCLoad


 tmp_all <- rbind.fill(tmp1, tmp2)
 tmp_all <- rbind.fill(tmp_all, tmp3)
 p_res <- ggplot(tmp_all,aes(x=TB, y=load)) +
                  geom_line(aes(linetype = lbType, color = lbType)) +
                  #geom_point(aes(x=hosts, y=totalTimeExec), color = LBtype ) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec)) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec), color= LBtype) + 
                  #facet_grid(Input~App, scales="free") + 
                  scale_y_continuous("Thread Block Load")+ 
                  #scale_y_continuous("Total execution time (sec)") + 
                  #ylim(range(log2(tmp_large$dirgl))) + 
                  #scale_x_continuous("Number of gpus", breaks = c(16, 32, 64), trans="log2") + 
                  scale_x_continuous("Thread Block Number", breaks=seq(0,103,16)) + 
                  theme(legend.position="bottom", legend.direction="horizontal", text=element_text(size=22), panel.spacing = unit(0.05,"cm")) + 
                  theme(legend.text=element_text(size=20))+ 
                  #guides(colour = guide_legend(nrow = 1)) + 
                  theme(legend.title=element_blank()) + 
                  theme(axis.text.x = element_text(angle = 0, size=22))+ 
                  theme(panel.spacing.x = unit(6, "points"))+ 
                  theme(strip.text.x = element_text(margin = margin( b = 2, t = 2)))+
                  theme(legend.title=element_blank())

  plotName <- paste("load_all_3_", name,sep="")
  #showPlot(plotName, p_res, width=6.0, height=4.5, unit = "in")
}

res_dirgl_no_lb <- read.csv("results_csv/d_irgl_no_lb_threadblock_work.csv", stringsAsFactors=F)
res_dirgl_no_lb$App <- gsub('_push', '', res_dirgl_no_lb$App)
res_dirgl_no_lb$App <- gsub('_pull', '', res_dirgl_no_lb$App)
res_dirgl_no_lb <- res_dirgl_no_lb[res_dirgl_no_lb$App == "bfs",]
res_dirgl_no_lb <- res_dirgl_no_lb[res_dirgl_no_lb$Input == "rmat23",]
res_dirgl_no_lb <- res_dirgl_no_lb[res_dirgl_no_lb$Iteration == "0",]
plotLB(res_dirgl_no_lb, "dirgl_no_lb_bfs_rmat23")


res_dirgl_no_lb <- read.csv("results_csv/d_irgl_no_lb_threadblock_work.csv", stringsAsFactors=F)
res_dirgl_no_lb$App <- gsub('_push', '', res_dirgl_no_lb$App)
res_dirgl_no_lb$App <- gsub('_pull', '', res_dirgl_no_lb$App)
res_dirgl_no_lb <- res_dirgl_no_lb[res_dirgl_no_lb$App == "sssp",]
res_dirgl_no_lb <- res_dirgl_no_lb[res_dirgl_no_lb$Input == "rmat25",]
res_dirgl_no_lb <- res_dirgl_no_lb[res_dirgl_no_lb$Iteration == "1",]
plotLB(res_dirgl_no_lb, "dirgl_no_lb_sssp_rmat25")


res_dirgl_no_lb <- read.csv("results_csv/d_irgl_no_lb_threadblock_work.csv", stringsAsFactors=F)
res_dirgl_no_lb$App <- gsub('_push', '', res_dirgl_no_lb$App)
res_dirgl_no_lb$App <- gsub('_pull', '', res_dirgl_no_lb$App)
res_dirgl_no_lb <- res_dirgl_no_lb[res_dirgl_no_lb$App == "cc",]
res_dirgl_no_lb <- res_dirgl_no_lb[res_dirgl_no_lb$Input == "road-USA",]
plotLB(res_dirgl_no_lb, "dirgl_no_lb_cc_road-USA")


res_dirgl_no_lb <- read.csv("results_csv/d_irgl_no_lb_threadblock_work.csv", stringsAsFactors=F)
res_dirgl_no_lb$App <- gsub('_push', '', res_dirgl_no_lb$App)
res_dirgl_no_lb$App <- gsub('_pull', '', res_dirgl_no_lb$App)
res_dirgl_no_lb$App <- ifelse(res_dirgl_no_lb$App=="pagerank","pr", res_dirgl_no_lb$App)
res_dirgl_no_lb <- res_dirgl_no_lb[res_dirgl_no_lb$App == "pr",]
res_dirgl_no_lb <- res_dirgl_no_lb[res_dirgl_no_lb$Input == "rmat23",]
plotLB(res_dirgl_no_lb, "dirgl_no_lb_pr_rmat23")


#res_dirgl_no_lb <- sanitize(res_dirgl_no_lb)
plotLB(res_dirgl_no_lb, "dirgl_no_lb")

res_dirgl_lb <- read.csv("results_csv/d_irgl_lb_threadblock_work.csv", stringsAsFactors=F)
res_dirgl_lb$App <- gsub('_push', '', res_dirgl_lb$App)
res_dirgl_lb$App <- gsub('_pull', '', res_dirgl_lb$App)
res_dirgl_lb <- res_dirgl_lb[res_dirgl_lb$App == "bfs",]
res_dirgl_lb <- res_dirgl_lb[res_dirgl_lb$Input == "rmat23",]
res_dirgl_lb <- res_dirgl_lb[res_dirgl_lb$Iteration == "0",]
plotLB_2(res_dirgl_lb, "dirgl_lb_bfs_rmat23")


res_dirgl_lb <- read.csv("results_csv/d_irgl_lb_threadblock_work.csv", stringsAsFactors=F)
res_dirgl_lb$App <- gsub('_push', '', res_dirgl_lb$App)
res_dirgl_lb$App <- gsub('_pull', '', res_dirgl_lb$App)
res_dirgl_lb <- res_dirgl_lb[res_dirgl_lb$App == "sssp",]
res_dirgl_lb <- res_dirgl_lb[res_dirgl_lb$Input == "rmat25",]
res_dirgl_lb <- res_dirgl_lb[res_dirgl_lb$Iteration == "1",]
plotLB_2(res_dirgl_lb, "dirgl_lb_sssp_rmat25")


res_dirgl_lb <- read.csv("results_csv/d_irgl_lb_threadblock_work.csv", stringsAsFactors=F)
res_dirgl_lb$App <- gsub('_push', '', res_dirgl_lb$App)
res_dirgl_lb$App <- gsub('_pull', '', res_dirgl_lb$App)
res_dirgl_lb <- res_dirgl_lb[res_dirgl_lb$App == "cc",]
res_dirgl_lb <- res_dirgl_lb[res_dirgl_lb$Input == "road-USA",]
plotLB_2(res_dirgl_lb, "dirgl_lb_cc_road-USA")

res_dirgl_lb <- read.csv("results_csv/d_irgl_lb_threadblock_work.csv", stringsAsFactors=F)
res_dirgl_lb$App <- gsub('_push', '', res_dirgl_lb$App)
res_dirgl_lb$App <- gsub('_pull', '', res_dirgl_lb$App)
res_dirgl_lb$App <- ifelse(res_dirgl_lb$App=="pagerank","pr", res_dirgl_lb$App)
res_dirgl_lb <- res_dirgl_lb[res_dirgl_lb$App == "pr",]
res_dirgl_lb <- res_dirgl_lb[res_dirgl_lb$Input == "rmat23",]
plotLB_2(res_dirgl_lb, "dirgl_lb_pr_rmat23")


######## Contiguous vs cyclic ####
print("---------------------------> Cyclic <--------------------------------")
res_dirgl_lb_cycle <- read.csv("results_csv/tuxedo_irgl_lb.csv", stringsAsFactors=F)
res_dirgl_lb_cycle <- res_dirgl_lb_cycle[res_dirgl_lb_cycle$benchmark != "kcore_push",]
res_dirgl_lb_cycle <- sanitize(res_dirgl_lb_cycle)
res_dirgl_lb_cycle <- res_dirgl_lb_cycle[res_dirgl_lb_cycle$input != "orkut", ]
res_dirgl_lb_cycle <- res_dirgl_lb_cycle[res_dirgl_lb_cycle$input != "road-USA", ]
res_dirgl_lb_cycle <- res_dirgl_lb_cycle[res_dirgl_lb_cycle$partitionScheme == "cvc",]
res_dirgl_lb_cycle$type <- "Cyclic"

res_dirgl_lb_cont <- read.csv("results_csv/tuxedo_irgl_lb_contiguous.csv", stringsAsFactors=F)
res_dirgl_lb_cont <- res_dirgl_lb_cont[res_dirgl_lb_cont$benchmark != "kcore_push",]
res_dirgl_lb_cont <- sanitize(res_dirgl_lb_cont)
res_dirgl_lb_cont <- res_dirgl_lb_cont[res_dirgl_lb_cont$input != "orkut", ]
res_dirgl_lb_cont <- res_dirgl_lb_cont[res_dirgl_lb_cont$input != "road-USA", ]
res_dirgl_lb_cont <- res_dirgl_lb_cont[res_dirgl_lb_cont$partitionScheme == "cvc",]
res_dirgl_lb_cont$type <- "Blocked"


tmp <- rbind.fill(res_dirgl_lb_cycle, res_dirgl_lb_cont)
p_execTime_all <- ggplot(tmp,aes(x=hosts, y=totalTimeExec)) +
                  geom_line(aes(linetype = type, color = type)) +
                  geom_point(aes(linetype = type, color = type)) +
                  #geom_point(aes(x=hosts, y=totalTimeExec), color = LBtype ) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec)) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec), color= LBtype) + 
                  facet_grid(input~benchmark, scales="free") + 
                  scale_y_continuous("Execution time (sec)", trans="log2") + 
                  #scale_y_continuous("Total execution time (sec)") + 
                  #ylim(range(log2(tmp_large$dirgl))) + 
                  #scale_x_continuous("Number of gpus", breaks = c(16, 32, 64), trans="log2") + 
                  scale_x_continuous("Number of GPUs",trans="log2") + 
                  theme(legend.position="bottom", legend.direction="horizontal", text=element_text(size=12), panel.spacing = unit(0.05,"cm")) + 
                  #guides(colour = guide_legend(nrow = 1)) + 
                  theme(legend.title=element_blank()) + 
                  theme(axis.text.x = element_text(angle = 0))+ 
                  theme(panel.spacing.x = unit(6, "points"))+ 
                  theme(strip.text.x = element_text(margin = margin( b = 2, t = 2), size=10))+
		  theme(strip.text.y = element_text(margin = margin( b = 2, t = 2), size=10))+
                  theme(legend.title=element_blank())

#showPlot("execTime_scaling_cycle_cont", p_execTime_all, width=6.0, height=4.0, unit = "in")



################################################################################
# Tuxedo Breakdown
################################################################################

res_lb <- read.csv("results_csv/tuxedo_irgl_lb.csv", stringsAsFactors=F)
res_no_lb <- read.csv("results_csv/tuxedo_irgl_no_lb.csv", stringsAsFactors=F)

res_lb <- res_lb[res_lb$benchmark != "kcore_push",]
res_no_lb <- res_no_lb[res_no_lb$benchmark != "kcore_push",]

tmp_lb <- sanitize(res_lb)
tmp_lb$LBtype <- "D-IrGL (ALB)"
tmp_no_lb <- sanitize(res_no_lb)
tmp_no_lb$LBtype <- "D-IrGL"

tmp_lb_no_lb <- rbind.fill(tmp_lb, tmp_no_lb)
res_lb_no_lb <- tmp_lb_no_lb

tmp_lb <- tmp_lb[tmp_lb$hosts == "6", ]
tmp_lb <- tmp_lb[tmp_lb$input != "road-USA", ]
tmp_lb <- tmp_lb[tmp_lb$input != "orkut", ]


tmp_no_lb <- tmp_no_lb[tmp_no_lb$hosts == "6", ]
tmp_no_lb <- tmp_no_lb[tmp_no_lb$input != "road-USA", ]
tmp_no_lb <- tmp_no_lb[tmp_no_lb$input != "orkut", ]

tmp_lb_stacked <- prepareStackData(tmp_lb)
tmp_no_lb_stacked <- prepareStackData(tmp_no_lb)
tmp_stacked <- rbind.fill(tmp_lb_stacked, tmp_no_lb_stacked)

p_stacked<- ggplot(tmp_stacked, aes(x = LBtype, y = time , fill = timeType)) + 
                                        geom_bar(stat = "identity", position="stack") + 
                                        #facet_wrap(page_size~benchmark, scales = "free",nrow = 1, ncol=4) + 
                                        facet_grid(input~benchmark, scales = "free") + 
                                        theme(axis.text.x = element_text(angle = 90), text=element_text(size=16)) + 
                                        labs(x="", y="Time (sec)")  + 
                                        theme(legend.position="bottom", legend.box = "vertical",
                                              legend.title=element_blank(), legend.box.margin=margin(-30,20,-5,-10),
                                              panel.spacing = unit(0.05,"cm")) + 
                                        #scale_y_continuous(limits=c(0,30)) +
                                        theme(legend.background=element_blank()) +
                                        guides(fill = guide_legend(keywidth = 1, keyheight = 1)) + 
                                        scale_fill_manual("timeType", values = c("Non-overlap Communication" = "firebrick", "Computation" = "darkgrey"))

#showPlot("stacked_plots_tuxedo", p_stacked, width=4.8, height=5.0, unit = "in")



######## IEC  vs OEC for Tuxedo ####
res_dirgl_lb_iec <- read.csv("results_csv/tuxedo_irgl_lb.csv", stringsAsFactors=F)
res_dirgl_lb_iec <- res_dirgl_lb_iec[res_dirgl_lb_iec$benchmark != "kcore_push",]
res_dirgl_lb_iec <- sanitize(res_dirgl_lb_iec)
res_dirgl_lb_iec <- res_dirgl_lb_iec[res_dirgl_lb_iec$input != "orkut", ]
res_dirgl_lb_iec <- res_dirgl_lb_iec[res_dirgl_lb_iec$input != "road-USA", ]
res_dirgl_lb_iec <- res_dirgl_lb_iec[res_dirgl_lb_iec$partitionScheme == "iec",]
res_dirgl_lb_iec$type <- "D-IrGL (ALB) IEC"

res_dirgl_lb_oec <- read.csv("results_csv/tuxedo_irgl_lb.csv", stringsAsFactors=F)
res_dirgl_lb_oec <- res_dirgl_lb_oec[res_dirgl_lb_oec$benchmark != "kcore_push",]
res_dirgl_lb_oec <- sanitize(res_dirgl_lb_oec)
res_dirgl_lb_oec <- res_dirgl_lb_oec[res_dirgl_lb_oec$input != "orkut", ]
res_dirgl_lb_oec <- res_dirgl_lb_oec[res_dirgl_lb_oec$input != "road-USA", ]
res_dirgl_lb_oec <- res_dirgl_lb_oec[res_dirgl_lb_oec$partitionScheme == "oec",]
res_dirgl_lb_oec$type <- "D-IrGL (ALB) OEC"


res_dirgl_no_lb_iec <- read.csv("results_csv/tuxedo_irgl_no_lb.csv", stringsAsFactors=F)
res_dirgl_no_lb_iec <- res_dirgl_no_lb_iec[res_dirgl_no_lb_iec$benchmark != "kcore_push",]
res_dirgl_no_lb_iec <- sanitize(res_dirgl_no_lb_iec)
res_dirgl_no_lb_iec <- res_dirgl_no_lb_iec[res_dirgl_no_lb_iec$input != "orkut", ]
res_dirgl_no_lb_iec <- res_dirgl_no_lb_iec[res_dirgl_no_lb_iec$input != "road-USA", ]
res_dirgl_no_lb_iec <- res_dirgl_no_lb_iec[res_dirgl_no_lb_iec$partitionScheme == "iec",]
res_dirgl_no_lb_iec$type <- "D-IrGL  IEC"

res_dirgl_no_lb_oec <- read.csv("results_csv/tuxedo_irgl_no_lb.csv", stringsAsFactors=F)
res_dirgl_no_lb_oec <- res_dirgl_no_lb_oec[res_dirgl_no_lb_oec$benchmark != "kcore_push",]
res_dirgl_no_lb_oec <- sanitize(res_dirgl_no_lb_oec)
res_dirgl_no_lb_oec <- res_dirgl_no_lb_oec[res_dirgl_no_lb_oec$input != "orkut", ]
res_dirgl_no_lb_oec <- res_dirgl_no_lb_oec[res_dirgl_no_lb_oec$input != "road-USA", ]
res_dirgl_no_lb_oec <- res_dirgl_no_lb_oec[res_dirgl_no_lb_oec$partitionScheme == "oec",]
res_dirgl_no_lb_oec$type <- "D-IrGL OEC"




tmp <- rbind.fill(res_dirgl_lb_iec, res_dirgl_lb_oec)
tmp <- rbind.fill(tmp, res_dirgl_no_lb_iec)
tmp <- rbind.fill(tmp, res_dirgl_no_lb_oec)

p_execTime_all <- ggplot(tmp,aes(x=hosts, y=totalTimeExec)) +
                  geom_line(aes(linetype = type, color = type)) +
                  geom_point(aes(linetype = type, color = type)) +
                  #geom_point(aes(x=hosts, y=totalTimeExec), color = LBtype ) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec)) + 
                  #geom_line(aes(x=hosts, y=totalTimeExec), color= LBtype) + 
                  facet_grid(input~benchmark, scales="free") + 
                  scale_y_continuous("Execution time (sec)", trans="log2") + 
                  #scale_y_continuous("Total execution time (sec)") + 
                  #ylim(range(log2(tmp_large$dirgl))) + 
                  #scale_x_continuous("Number of gpus", breaks = c(16, 32, 64), trans="log2") + 
                  scale_x_continuous("Number of GPUs",trans="log2") + 
                  theme(legend.position="bottom", legend.direction="horizontal", text=element_text(size=12), panel.spacing = unit(0.05,"cm")) + 
                  #guides(colour = guide_legend(nrow = 1)) + 
                  theme(legend.title=element_blank()) + 
                  theme(axis.text.x = element_text(angle = 0))+ 
                  theme(panel.spacing.x = unit(6, "points"))+ 
                  theme(strip.text.x = element_text(margin = margin( b = 2, t = 2), size=10))+
		  theme(strip.text.y = element_text(margin = margin( b = 2, t = 2), size=10))+
                  theme(legend.title=element_blank())

#showPlot("tuxedo_scaling_iec_oec_tuxedo", p_execTime_all, width=6.0, height=4.0, unit = "in")





==> results_csv/galois_log_parser.R <==
#!/usr/bin/env Rscript

#######################################################
# Author: Gurbinder Gill
# Email:  gill@cs.utexas.edu
# Date:   Oct 8, 2017
######################################################
library("optparse")
library('data.table')

####START: @function to parse commadline##################
# Parses the command line to get the arguments used
parseCmdLine <- function (logData, isSharedMemGaloisLog, graphPassedAsInput) {
  #cmdLineRow <- subset(logData, CATEGORY == "CommandLine"& TOTAL_TYPE != "HostValues")
  cmdLineRow <- subset(logData, CATEGORY == "CommandLine" & STAT_TYPE == "PARAM")

  ## Distributed has extra column: HostID
  if(isTRUE(isSharedMemGaloisLog)){
    cmdLine <- substring(cmdLineRow[,5], 0)
  }
  else
    cmdLine <- substring(cmdLineRow[,6], 0)

  cmdLineSplit = strsplit(cmdLine, "\\s+")[[1]]

  deviceKind = "CPU"
  if(!isTRUE(isSharedMemGaloisLog)){
    ## To check the device kind
    pos = regexpr('-pset', cmdLineSplit)
    deviceKind = ""
    if(sum(pos>0) > 0){
      deviceKind = "GPU"
    } else {
      deviceKind = "CPU"
    }
  }
   pos = regexpr('-metadata',cmdLineSplit)
   if(sum(pos>0) > 0 ) {
       dataMode="onlyData"
   }
   else {
       dataMode="metaData"
   }

  ## First postitional argument is always name of the executable
  ### WORKING: split the exePath name found at the position 1 of the argument list and split on "/".
  exePathSplit <- strsplit(cmdLineSplit[1], "/")[[1]]
  benchmark <- exePathSplit[length(exePathSplit)]

  ## subset the threads row from the table
  numThreads <- (subset(logData, CATEGORY == "Threads" & TOTAL_TYPE != "HostValues"))$TOTAL

  input = "noInput"
  if(isTRUE(graphPassedAsInput)){
    ## subset the input row from the table
    inputPath <- (subset(logData, CATEGORY == "Input" & STAT_TYPE == "PARAM"))$TOTAL
    print(inputPath)
    if(!identical(inputPath, character(0))){
      #inputPath = cmdLineSplit[3]
      #print(cmdLineSplit[3])
      inputPathSplit <- strsplit(inputPath, "/")[[1]]
      input <- inputPathSplit[length(inputPathSplit)]
    }
    else {
      inputPathSplit <- strsplit(inputPath[[2]], "/")[[1]]
      input <- inputPathSplit[length(inputPathSplit)]
    }
    ### This is to remore the extension for example .gr or .sgr
    inputsplit <- strsplit(input, "[.]")[[1]]
    if(length(inputsplit) > 1) {
      input <- inputsplit[1]
    }
  }

  if(isTRUE(isSharedMemGaloisLog)){
    returnList <- list("benchmark" = benchmark, "input" = input, "numThreads" = numThreads, "deviceKind" = deviceKind)
    return(returnList)
  }

 ## Need more params for distributed galois logs
 numHosts <- (subset(logData, CATEGORY == "Hosts"& TOTAL_TYPE != "HostValues"))$TOTAL

 partitionScheme <- (subset(logData, CATEGORY == "PartitionScheme"& TOTAL_TYPE != "HostValues"))$TOTAL

 runID <- (subset(logData, CATEGORY == "Run_UUID"& TOTAL_TYPE != "HostValues"))$TOTAL

 numIterations <- round(mean(as.numeric((subset(logData, grepl("NumIterations_[0-9]+", CATEGORY) & TOTAL_TYPE != "HostValues"))$TOTAL)), digits = 2)

 #If numIterations is not printed in the log files
 if(identical(numIterations, character(0))){
   numIterations <- 0
 }

 ## returnList for distributed galois log
 returnList <- list("runID" = runID, "benchmark" = benchmark, "input" = input, "partitionScheme" = partitionScheme, "hosts" = numHosts , "numThreads" = numThreads, "iterations" = numIterations, "deviceKind" = deviceKind, "dataMode" = dataMode )
 return(returnList)
}
#### END: @function to parse commadline ##################

#### START: @function to values of timers for shared memory galois log ##################
# Parses to get the timer values
getTimersShared <- function (logData, benchmark) {
  totalTimeRow <- subset(logData, CATEGORY == "Time" & REGION == "(NULL)")
  totalTime <- totalTimeRow$TOTAL
  print(paste("totalTime:", totalTime))
 returnList <- list("totalTime" = totalTime)
 return(returnList)
}
#### END: @function to values of timers for shared memory galois log ##################

#### START: @function to values of timers for distributed memory galois log ##################
# Parses to get the timer values
getTimersDistributed <- function (logData) {

 ## Total time including the graph construction and initialization
 totalTime <- (subset(logData, CATEGORY == "TimerTotal" & TOTAL_TYPE != "HostValues")$TOTAL)
 print(paste("totalTime:", totalTime))

 ## Taking mean of all the runs
 totalTimeExecMean <- round(mean(as.numeric(subset(logData, grepl("Timer_[0-9]+", CATEGORY) & TOTAL_TYPE != "HostValues")$TOTAL)), digits = 2)
 print(paste("totalTimeExecMean:", totalTimeExecMean))

 ## To get the name of benchmark to be used with other queries to get right timers.
 ### It assumes that there will always with Timer_0 with REGION name as benchmark
 ### name used with other queries.
 benchmarkRegionName <- subset(logData, CATEGORY == "Timer_0" & TOTAL_TYPE != "HostValues")$REGION
 print(paste("benchmark:", benchmarkRegionName))

 ## Number of runs
 numRuns <- as.numeric((subset(logData, CATEGORY == "Runs" & TOTAL_TYPE != "HostValues"))$TOTAL)
 print(paste("numRuns:", numRuns))

 ## Total compute time (galois::do_alls)
 computeTimeMean <- 0
 computeTimePerIter <- numeric(numRuns)
 for(i in 1:(numRuns)) {
   j = i - 1 #Vectors are 1 indexed in r
   computeTimeRows <- subset(logData, grepl(paste("^", benchmarkRegionName, "_", j, "_[0-9]+", sep=""), REGION) & TOTAL_TYPE != "HostValues")$TOTAL
   #computeTimeRows <- subset(logData, grepl(paste("CUDA_DO_ALL_IMPL_", benchmarkRegionName, "_", j, "_[0-9]+", sep=""), CATEGORY) & TOTAL_TYPE != "HostValues")$TOTAL
   if(!identical(computeTimeRows, character(0))){
     computeTimePerIter[i] <- sum(as.numeric(computeTimeRows))
   }
 }
 computeTimeMean <- (mean(computeTimePerIter))

 if(computeTimeMean == 0){
   computeTimeMean <- round(mean(as.numeric(subset(logData, grepl(paste("^", benchmarkRegionName, "_[0-9]+", sep=""), CATEGORY) & TOTAL_TYPE != "HostValues")$TOTAL)), digits = 2)
 }
 print(paste("computeTimeMean:", computeTimeMean))

 ##Total sync time.
 syncTimePerIter <- numeric(numRuns)
 syncTimeMean <- 0
 for(i in 1:(numRuns)) {
   j = i - 1 #Vectors are 1 indexed in r
   syncTimeRows <- subset(logData, grepl(paste("Sync_", benchmarkRegionName, "_", j, "_[0-9]+", sep=""), CATEGORY) & TOTAL_TYPE != "HostValues")$TOTAL
   if(!identical(syncTimeRows, character(0))){
     syncTimePerIter[i] <- sum(as.numeric(syncTimeRows))
   }
 }
 syncTimeMean <- (mean(syncTimePerIter))
 if(syncTimeMean == 0) {
   syncTimeMean <- round(mean(as.numeric(subset(logData, grepl(paste("Sync_", benchmarkRegionName, "_[0-9]+", sep=""), CATEGORY) & TOTAL_TYPE != "HostValues")$TOTAL)), digits = 2)
 }
 print(paste("syncTimeMean", syncTimeMean))


 ## Mean time spent in the implicit barrier: DGReducible
 barrierTimePerIter <- numeric(numRuns)
 for(i in 1:(numRuns)) {
  j = i - 1 #Vectors are 1 indexed in r
  barrierTimeRows <- subset(logData, REGION =="DGReducible" & grepl(paste( "ReduceDGAccum_", j, "_[0-9]+", sep=""), CATEGORY) & TOTAL_TYPE != "HostValues")$TOTAL
  if(!identical(barrierTimeRows, character(0))){
    barrierTimePerIter[i] <- sum(as.numeric(barrierTimeRows))
  }
 }
 barrierTimeMean <- (mean(barrierTimePerIter))
 if(barrierTimeMean == 0) {
  barrierTimeMean <- round(mean(as.numeric(subset(logData, REGION =="DGReducible" & grepl(paste( "ReduceDGAccum_[0-9]*", sep=""), CATEGORY) & TOTAL_TYPE != "HostValues")$TOTAL)), digits = 2)
 }
 print(paste("barrierTimeMean:", barrierTimeMean))

 ## Total bytes sent in reduce and broadcast phase in run 0.
 ### Same number of bytes are being sent in all the runs.
 syncBytes <- sum(as.numeric(subset(logData, grepl(paste("[Reduce|Broadcast]SendBytes_", benchmarkRegionName, "_0", sep=""), CATEGORY)& TOTAL_TYPE == "HSUM")$TOTAL))
 print(paste("syncBytes:", syncBytes))

 ##Graph construction time
 graphConstructTime <- subset(logData, CATEGORY == "GraphConstructTime" & TOTAL_TYPE != "HostValues")$TOTAL
 print(paste("graphConstructTime:", graphConstructTime))

 ## Replication factor
 replicationFactor <- subset(logData, CATEGORY == "ReplicationFactor" & TOTAL_TYPE != "HostValues")$TOTAL
 print(paste("replicationFactor:", replicationFactor))
 #if(is.null(replicationFactor)){
if(identical(replicationFactor, character(0))){
   replicationFactor <- 0
 }

 ## Communication memory usage: Max and Min.
 communicationMemUsageMax = as.numeric(subset(logData, CATEGORY == "CommunicationMemUsageMax" & TOTAL_TYPE == "HMAX")$TOTAL)
 communicationMemUsageMin = as.numeric(subset(logData, CATEGORY == "CommunicationMemUsageMin" & TOTAL_TYPE == "HMIN")$TOTAL)

 if(identical(communicationMemUsageMax, numeric(0)) || identical(communicationMemUsageMin, numeric(0))){
   communicationMemUsageMax = 0
   communicationMemUsageMin = 0
   print("Printing Memory usage counter not present.")
 }

 returnList <- list("replicationFac" = replicationFactor,
                    "totalTime" = totalTime,
                    "totalTimeExec" = totalTimeExecMean,
                    "computeTime" = computeTimeMean,
                    "syncTime" = syncTimeMean,
                    "barrierTime" = barrierTimeMean,
                    "syncBytes" = syncBytes,
                    "graphConstructTime"= graphConstructTime,
                    "communicationMemUsageMax" = communicationMemUsageMax,
                    "communicationMemUsageMin" = communicationMemUsageMin)
 print(length(returnList))
 return(returnList)
}
#### END: @function to values of timers for distributed memory galois log ##################

#### START: @function to compute per iteration communication volume. ##################
# Parses to get the timer values
computePerIterVolume <- function (logData, paramList, output) {
  numIter = as.numeric(paramList["iterations"])
  print(numIter)

  benchmarkRegionName <- subset(logData, CATEGORY == "Timer_0" & TOTAL_TYPE != "HostValues")$REGION
  print(paste("benchmark:", benchmarkRegionName))

  ## Number of runs
  numRuns <- as.numeric((subset(logData, CATEGORY == "Runs" & TOTAL_TYPE != "HostValues"))$TOTAL)
  print(paste("numRuns:", numRuns))

  output_perIterVol_file <- paste(output, "_perIterVolume", sep="")
  output_perIterVolRangePercentage_file <- paste(output, "_perIterVolumeRangePercentage", sep="")

  ## Doing 1st iteration separately to see if new file is to be created or if file already exists.
  #STAT, 0, dGraph, REDUCE_SEND_BYTES_BFS_0_0, HSUM, 23587108
  ## To collect the data points in separate ranges of data volume
  low = 0
  medium = 0
  high = 0

  for(r in 0:(numRuns - 1)){
    commVolumeRow <- subset(logData, grepl(paste("SEND_BYTES_", benchmarkRegionName, "_", r, "_", 0, "$" , sep=""), CATEGORY) & TOTAL_TYPE == "HSUM")$TOTAL
    #print(commVolumeRow)
    if(!identical(commVolumeRow, character(0))){
      print(commVolumeRow)
      totalCommVolSentPerIter <- sum(as.numeric(commVolumeRow))
      vol = totalCommVolSentPerIter/(1024*1024)
      if(vol <= 100 )
        low = low + 1
      else if(vol > 100 && vol <= 1000)
        medium = medium + 1
      else if(vol > 1000)
        high = high + 1

      commVolList <- list("run" = r, "iter" = 0, "sendBytesPerIter" = totalCommVolSentPerIter)
      outDataList <- append(paramList, commVolList)
      if(!file.exists(output_perIterVol_file)){
        print(paste(output_perIterVol_file, "Does not exist. Creating new file to record per iteration volume"))
        write.csv(as.data.frame(outDataList), file=output_perIterVol_file, row.names=F, quote=F)
      } else {
        print(paste("Appending data to the existing file", output_perIterVol_file))
        write.table(as.data.frame(outDataList), file=output_perIterVol_file, row.names=F, col.names=F, quote=F, append=T, sep=",")
      }
      print(totalCommVolSentPerIter)
    }
  }

  for(i in 1:(numIter - 1)) {
    for(r in 0:(numRuns - 1)){
      commVolumeRow <- subset(logData, grepl(paste("SEND_BYTES_", benchmarkRegionName, "_", r, "_", i, "$" ,sep=""), CATEGORY) & TOTAL_TYPE == "HSUM")$TOTAL
      if(!identical(commVolumeRow, character(0))){
        #print(commVolumeRow)
        totalCommVolSentPerIter <- sum(as.numeric(commVolumeRow))
        vol = totalCommVolSentPerIter/(1024*1024)
        if(vol <= 100 )
          low = low + 1
        else if(vol > 100 && vol <= 1000)
          medium = medium + 1
        else if(vol > 1000)
          high = high + 1

        commVolList <- list("run" = r, "iter" = i, "sendBytesPerIter" = totalCommVolSentPerIter)
        outDataList <- append(paramList, commVolList)
        write.table(as.data.frame(outDataList), file=output_perIterVol_file, row.names=F, col.names=F, quote=F, append=T, sep=",")
        #print(totalCommVolSentPerIter)
      }
    }
  }


  totalNumber <- low + medium + high
  if(!file.exists(output_perIterVolRangePercentage_file)){
    print(paste(output_perIterVolRangePercentage_file, "Does not exist. Creating new file to record per iteration volume in ranges"))
    rangeList_low <- list("rangeLabel" = "low", "value" = low, "total" = totalNumber)
    outDataList <- append(paramList, rangeList_low)
    write.csv(as.data.frame(outDataList), file=output_perIterVolRangePercentage_file, row.names=F, quote=F)

    rangeList_medium <- list("rangeLabel" = "medium", "value" = medium, "total" = totalNumber)
    outDataList <- append(paramList, rangeList_medium)
    write.table(as.data.frame(outDataList), file=output_perIterVolRangePercentage_file, row.names=F, col.names=F, quote=F, append=T, sep=",")

    rangeList_high <- list("rangeLabel" = "high", "value" = high, "total" = totalNumber)
    outDataList <- append(paramList, rangeList_high)
    write.table(as.data.frame(outDataList), file=output_perIterVolRangePercentage_file, row.names=F, col.names=F, quote=F, append=T, sep=",")
  } else {

    print(paste("Appending data to the existing file", output_perIterVolRangePercentage_file))

    rangeList_low <- list("rangeLabel" = "low", "value" = low, "total" = totalNumber)
    outDataList <- append(paramList, rangeList_low)
    write.table(as.data.frame(outDataList), file=output_perIterVolRangePercentage_file, row.names=F, col.names=F, quote=F, append=T, sep=",")

    rangeList_medium <- list("rangeLabel" = "medium", "value" = medium, "total" = totalNumber)
    outDataList <- append(paramList, rangeList_medium)
    write.table(as.data.frame(outDataList), file=output_perIterVolRangePercentage_file, row.names=F, col.names=F, quote=F, append=T, sep=",")

    rangeList_high <- list("rangeLabel" = "high", "value" = high, "total" = totalNumber)
    outDataList <- append(paramList, rangeList_high)
    write.table(as.data.frame(outDataList), file=output_perIterVolRangePercentage_file, row.names=F, col.names=F, quote=F, append=T, sep=",")
  }

}




#### START: @function to compute per iteration RSD of compute time. ##################
# Parses to get the timer values
computeRSD <- function (logData, paramList, output) {
  numIter = as.numeric(paramList["iterations"])

  benchmarkRegionName <- subset(logData, CATEGORY == "TIMER_0" & TOTAL_TYPE != "HostValues")$REGION
  print(paste("benchmark:", benchmarkRegionName))

  ## Number of runs
  numRuns <- as.numeric((subset(logData, CATEGORY == "Runs" & TOTAL_TYPE != "HostValues"))$TOTAL)
  print(paste("numRuns:", numRuns))

  output_rsd_file <- paste(output, "_computeRSD", sep="")



  ## Doing 1st iteration separately to see if new file is to be created or if file already exists.
  for(r in 0:(numRuns - 1)){
    computeTimeRows <- subset(logData, grepl(paste("^", benchmarkRegionName, "_", r, "_", 0, sep=""), REGION) & TOTAL_TYPE == "HostValues")$TOTAL
    if(!identical(computeTimeRows, character(0))){
      print(computeTimeRows)
      computeTimePerHostArr <- (as.numeric(strsplit(computeTimeRows, ";")[[1]]))
      sd <- sd(computeTimePerHostArr)
      mean <- mean(computeTimePerHostArr)
      rsd <- round((sd/mean)*100, digits = 2)
      rsdList <- list("run" = r, "iter" = 0, "sd" = sd, "mean" = mean , "rsd" = rsd)
      outDataList <- append(paramList, rsdList)
      if(!file.exists(output_rsd_file)){
        print(paste(output_rsd_file, "Does not exist. Creating new file"))
        write.csv(as.data.frame(outDataList), file=output_rsd_file, row.names=F, quote=F)
      } else {
        print(paste("Appending data to the existing file", output_rsd_file))
        write.table(as.data.frame(outDataList), file=output_rsd_file, row.names=F, col.names=F, quote=F, append=T, sep=",")
      }
      print(rsd)
    }
  }

  for(i in 1:(numIter - 1)) {
    for(r in 0:(numRuns - 1)){
      print(i)
      computeTimeRows <- subset(logData, grepl(paste("^", benchmarkRegionName, "_", r, "_", i, sep=""), REGION) & TOTAL_TYPE == "HostValues")$TOTAL
      if(!identical(computeTimeRows, character(0))){
        computeTimePerHostArr <- (as.numeric(strsplit(computeTimeRows, ";")[[1]]))
        sd <- sd(computeTimePerHostArr)
        mean <- mean(computeTimePerHostArr)
        rsd <- round((sd/mean)*100, digits = 2)
        rsdList <- list("run" = r, "iter" = i, "sd" = sd, "mean" = mean , "rsd" = rsd)
        outDataList <- append(paramList, rsdList)
        write.table(as.data.frame(outDataList), file=output_rsd_file, row.names=F, col.names=F, quote=F, append=T, sep=",")
        print(rsd)
      }
    }
  }
}

#### START: @function to compute max by mean of compute time. ##################
# Parses to get the timer values
computeMaxByMean <- function (logData, paramList, output) {
  numIter = as.numeric(paramList["iterations"])

  benchmarkRegionName <- subset(logData, CATEGORY == "TIMER_0" & TOTAL_TYPE != "HostValues")$REGION
  print(paste("benchmark:", benchmarkRegionName))

  ## Number of runs
  numRuns <- as.numeric((subset(logData, CATEGORY == "Runs" & TOTAL_TYPE != "HostValues"))$TOTAL)
  print(paste("numRuns:", numRuns))

  maxsum <- numeric()
  meansum <- numeric()
  maxbymean <- numeric()

  if(benchmarkRegionName == "BC"){
    maxsum <- 0
    meansum <- 0
    regions <- c("SSSP", "InitializeIteration", "PredAndSucc", "NumShortestPathsChanges", "NumShortestPaths", "PropagationFlagUpdate", "DependencyPropChanges", "DependencyPropagation", "BC")
    for( region in regions){
     print(region)
     computeTimeRows <- subset(logData, grepl(paste("^", region, "$", sep=""), REGION) & CATEGORY == "Time" & TOTAL_TYPE == "HostValues")$TOTAL
     #computeTimeRows <- subset(logData, grepl(paste("CUDA_DO_ALL_IMPL_", region, "$", sep=""), CATEGORY) & TOTAL_TYPE == "HostValues")$TOTAL
     if(!is.null(computeTimeRows)){
       print(computeTimeRows)
       computeTimePerHost <- (as.numeric(strsplit(computeTimeRows, ";")[[1]]))
       maxsum[1] <- maxsum[1] +  round(max(as.numeric(computeTimePerHost))/numRuns, digits = 2)
       meansum[1] <- meansum[1] + round(mean(as.numeric(computeTimePerHost))/numRuns, digits = 2)
     }
   }
   maxbymean[1] <- round(maxsum[1]/meansum[1], digits = 2)
   print(paste(region, " : maxsum :  ", maxsum))
   print(paste(region, " : meansum :  ", meansum))
   print(paste(region, " : maxbymean :  ", maxbymean))

  }
  else {
    for(r in 0:(numRuns - 1)){
      max <- numeric()
      mean <- numeric()
      for(i in 0:(numIter - 1)) {
        computeTimeRows <- subset(logData, grepl(paste("^", benchmarkRegionName, "_", r, "_", i, sep=""), REGION) & TOTAL_TYPE == "HostValues")$TOTAL
        if(!identical(computeTimeRows, character(0))){
          computeTimePerHostArr <- (as.numeric(strsplit(computeTimeRows, ";")[[1]]))
          mean[i+1] <- mean(computeTimePerHostArr)
          max[i+1] <- max(computeTimePerHostArr)
        }
        else {
          mean[i+1] <- 0
          max[i+1] <- 0
        }
      }
      maxsum[r+1] <- sum(max)
      meansum[r+1] <- sum(mean)
      maxbymean[r+1] <- round((maxsum[r+1]/meansum[r+1]), digits = 2)
    }
  }
  maxsum_avg <- mean(maxsum)
  meansum_avg <- mean(meansum)
  maxbymean_avg <- mean(maxbymean)
  maxbymeanList <- list("maxComputeTime" = maxsum_avg, "meanComputeTime" = meansum_avg, "maxByMeanComputeTime" = maxbymean_avg)
  outDataList <- append(paramList, maxbymeanList)
  print(paste("MaxByMeanComputeTime:", maxbymean_avg))

  if(!file.exists(output)){
    print(paste(output, "Does not exist. Creating new file"))
    write.csv(as.data.frame(outDataList), file=output, row.names=F, quote=F)
  } else {
    print(paste("Appending data to the existing file", output))
    write.table(as.data.frame(outDataList), file=output, row.names=F, col.names=F, quote=F, append=T, sep=",")
  }
}

getTimersFT <- function(logData) {

  enableFT <- 0
  crashIteration <- 0
  crashNumHosts <- 0
  checkPointInterval <- 0
  recoveryScheme <- "NA"
  recoveryTimeTotal <- 0
  recoveryTimeTotalCrashed <- 0
  recoveryTimeTotalHealthy <- 0
  recoveryTimeGraphConstruct <- 0
  recoveryTime <- 0
  recoveryTimeSync <- 0
  checkpointSaveTime <- 0


  enableFT <- as.numeric(subset(logData, CATEGORY == "ENABLE_FT"& TOTAL_TYPE != "HostValues")$TOTAL)
  if(identical(enableFT, numeric(0))){
    cmdLineRow <- subset(logData, CATEGORY == "CommandLine"& TOTAL_TYPE != "HostValues")
    cmdLine <- substring(cmdLineRow[,6], 0)
    cmdLineSplit = strsplit(cmdLine, "\\s+")[[1]]
    for (c in cmdLineSplit) {
      if(any(grep("-enableFT", c))){
        splitStr = strsplit(c, "=")[[1]]
        enableFT <- splitStr[2]
      }
    }
  }

  print(enableFT)
  if(enableFT == 1){
  print("here", enableFT)

    cmdLineRow <- subset(logData, CATEGORY == "CommandLine"& TOTAL_TYPE != "HostValues")
    cmdLine <- substring(cmdLineRow[,6], 0)
    cmdLineSplit = strsplit(cmdLine, "\\s+")[[1]]
    for (c in cmdLineSplit) {
      if(any(grep("-crashIteration", c))){
        splitStr = strsplit(c, "=")[[1]]
        crashIteration <- splitStr[2]
      } else if(any(grep("-crashNumHosts", c))){
        splitStr = strsplit(c, "=")[[1]]
        crashNumHosts <- splitStr[2]
      } else if(any(grep("-recoveryScheme", c))){
        splitStr = strsplit(c, "=")[[1]]
        recoveryScheme <- splitStr[2]
      } else if(any(grep("-checkpointInterval", c))){
        splitStr = strsplit(c, "=")[[1]]
        checkPointInterval <- splitStr[2]
      }
    }

    print(paste("enableFT:", enableFT, " crashIteration:", crashIteration, " crashNumHosts:", crashNumHosts, " recoveryScheme:", recoveryScheme, " checkPointInterval:", checkPointInterval))

    #### Recovery counters
    #recoveryTimeTotal <- (subset(logData, grepl(paste("TIMER_RECOVERY_TOTAL_[0-9]+_", crashIteration, sep=""), CATEGORY) & TOTAL_TYPE != "HostValues")$TOTAL)
    recoveryTimeTotal <- (subset(logData, grepl(paste("TIMER_RECOVERY_TOTAL_[0-9]+_[0-9]+", sep=""), CATEGORY) & TOTAL_TYPE != "HostValues")$TOTAL)
    if(identical(recoveryTimeTotal, character(0))){
      recoveryTimeTotal <- 0
    }

    #recoveryTimeTotalCrashed <- (subset(logData, grepl(paste("TIMER_RECOVERY_CRASHED_[0-9]+_", crashIteration, sep=""), CATEGORY) & TOTAL_TYPE != "HostValues")$TOTAL)
    recoveryTimeTotalCrashed <- (subset(logData, grepl(paste("TIMER_RECOVERY_CRASHED_[0-9]+_[0-9]+", sep=""), CATEGORY) & TOTAL_TYPE != "HostValues")$TOTAL)
    if(identical(recoveryTimeTotalCrashed, character(0))){
      recoveryTimeTotalCrashed <- 0
    }

    #recoveryTimeGraphConstruct <- (subset(logData, grepl(paste("TIMER_RECOVERY_GRAPH_CONSTRUCT_[0-9]+_", crashIteration, sep=""), CATEGORY) & TOTAL_TYPE != "HostValues")$TOTAL)
    recoveryTimeGraphConstruct <- (subset(logData, grepl(paste("TIMER_RECOVERY_GRAPH_CONSTRUCT_[0-9]+_[0-9]+", sep=""), CATEGORY) & TOTAL_TYPE != "HostValues")$TOTAL)
    if(identical(recoveryTimeGraphConstruct, character(0))){
      recoveryTimeGraphConstruct <- 0
    }

    ### Timers for the healthy host
    #recoveryTimeTotalHealthy <- (subset(logData, grepl(paste("TIMER_RECOVERY_HEALTHY_[0-9]+_", crashIteration, sep=""), CATEGORY) & TOTAL_TYPE != "HostValues")$TOTAL)
    recoveryTimeTotalHealthy <- (subset(logData, grepl(paste("TIMER_RECOVERY_HEALTHY_[0-9]+_[0-9]+", sep=""), CATEGORY) & TOTAL_TYPE != "HostValues")$TOTAL)
    if(identical(recoveryTimeTotalHealthy, character(0))){
      recoveryTimeTotalHealthy <- 0
    }

    ## Time spent on recovery
    #recoveryTime <- (subset(logData, grepl(paste("^RECOVERY_[0-9]+_", crashIteration, sep=""), REGION) & TOTAL_TYPE != "HostValues")$TOTAL)
    recoveryTime <- (subset(logData, grepl(paste("^RECOVERY_[0-9]+_[0-9]+", sep=""), REGION) & TOTAL_TYPE != "HostValues")$TOTAL)
    if(identical(recoveryTime, character(0))){
      recoveryTime <- 0
    }
    #recoveryTimeSync <- (subset(logData, grepl(paste("^SYNC_RECOVERY_[0-9]+_", crashIteration, sep=""), CATEGORY) & TOTAL_TYPE != "HostValues")$TOTAL)
    recoveryTimeSync <- (subset(logData, grepl(paste("^SYNC_RECOVERY_[0-9]+_[0-9]+", sep=""), CATEGORY) & TOTAL_TYPE != "HostValues")$TOTAL)
    if(identical(recoveryTimeSync, character(0))){
      recoveryTimeSync <- 0
    }

    #### Total time to save checkpoint
    checkpointSaveTime <- 0
    if(recoveryScheme == "cp" || recoveryScheme == "hr"){
    #checkpointSaveTime <- sum(as.numeric(subset(logData, grepl(paste("^TIMER_SAVE_CHECKPOINT_[0-9]+_[0-9]+",sep=""), CATEGORY) & TOTAL_TYPE != "HostValues")$TOTAL))
    checkpointSaveTime <- (as.numeric(subset(logData, grepl(paste("^TOTAL_TIMER_SAVE_CHECKPOINT",sep=""), CATEGORY) & TOTAL_TYPE != "HostValues")$TOTAL))
    print (checkpointSaveTime)
    }

    print(recoveryTimeTotal)
    print(recoveryTimeTotalCrashed)
    print(recoveryTimeTotalHealthy)
    print(recoveryTime)
    print(recoveryTimeSync)

  }
  ### Calculate the number of work items:
  workItems <- sum(as.numeric(subset(logData, grepl(paste("NUM_WORK_ITEMS_0", sep=""), CATEGORY) & TOTAL_TYPE == "HSUM")$TOTAL))
  print(paste("workItems : ", workItems))

  ### calculate the sync bytes in recovery phase
  recoverySyncBytes <- sum(as.numeric(subset(logData, grepl(paste("[REDUCE|BROADCAST]_SEND_BYTES_RECOVERY.*_0_[0-9]+", sep=""), CATEGORY)& TOTAL_TYPE == "HSUM")$TOTAL))
  print(paste("recoverySyncBytes", recoverySyncBytes))

  ### To calculate any bytes spent in initialization
  #syncBytesInitGraph <- sum(as.numeric(subset(logData, grepl(paste("[REDUCE|BROADCAST]_SEND_BYTES_InitializeGraph_[crashed|healthy]_0_[0-9]+", sep=""), CATEGORY)& TOTAL_TYPE == "HSUM")$TOTAL))
  syncBytesInitGraph <- sum(as.numeric(subset(logData, grepl(paste("[REDUCE|BROADCAST]_SEND_BYTES_InitializeGraph_(?:crashed|healthy)_0_[0-9]+", sep=""), CATEGORY)& TOTAL_TYPE == "HSUM")$TOTAL))
  print(paste("syncBytesInitGraph", syncBytesInitGraph))


  returnList <- list("FT" = enableFT, "crashIter" = crashIteration, "crashNumHosts" = crashNumHosts, "RScheme" = recoveryScheme, "CPInterval" = checkPointInterval, "RTimeTotal" = recoveryTimeTotal, "RTimeTotalCrashed" =  recoveryTimeTotalCrashed, "RTimeTotalHealthy" = recoveryTimeTotalHealthy, "RTimeGraphConstruct" = recoveryTimeGraphConstruct, "RTimeExec" = recoveryTime, "RTimeSync" = recoveryTimeSync, "CPSaveTime" = checkpointSaveTime, "workItems" = workItems, "RSyncBytes" = recoverySyncBytes, "RSyncBytesGraphInit" = syncBytesInitGraph)
  return(returnList)
}

#### START: @function entry point for galois log parser ##################
galoisLogParser <- function(input, output, isSharedMemGaloisLog, isComputeRSD, isComputeMaxByMean, isComputePerIterVol, isFautlTolerant, graphPassedAsInput) {
  logData <- read.csv(input, stringsAsFactors=F,strip.white=T)

  printNormalStats = TRUE;
  if(isTRUE(isSharedMemGaloisLog)){
    print("Parsing commadline")
    paramList <- parseCmdLine(logData, T, graphPassedAsInput)
    print("Parsing timers for shared memory galois log")
    benchmark = paramList[1]
    timersList <- getTimersShared(logData, benchmark)
  }
  else{
    print("Parsing commadline")
    paramList <- parseCmdLine(logData, F, graphPassedAsInput)
    print("Parsing timers for distributed memory galois log")
    if(isTRUE(isComputeMaxByMean)){
      computeMaxByMean(logData, paramList, output)
      printNormalStats = FALSE
    }
    else if(isTRUE(isComputeRSD)){
      computeRSD(logData, paramList, output)
      printNormalStats = FALSE
    }
    else if(isTRUE(isComputePerIterVol)){
      computePerIterVolume(logData, paramList, output)
      printNormalStats = FALSE
    }
    else{
      timersList <- getTimersDistributed(logData)
    }

    if(isTRUE(isFautlTolerant)){
      timersList_ft <- getTimersFT(logData)
      timersList <- append(timersList, timersList_ft)
    }
  }

  ## if computing RSD then normal stats are not printed
  #if(isTRUE(!isComputeRSD && !isComputeMaxByMean && !isComputePerIterVol)){
  if(isTRUE(printNormalStats)){
    outDataList <- append(paramList, timersList)
    if(!file.exists(output)){
      print(paste(output, "Does not exist. Creating new file"))
      write.csv(as.data.frame(outDataList), file=output, row.names=F, quote=F)
    } else {
      print(paste("Appending data to the existing file", output))
      write.table(as.data.frame(outDataList), file=output, row.names=F, col.names=F, quote=F, append=T, sep=",")
    }
  }
}
#### END: @function entry point for shared memory galois log ##################

#############################################
##  Commandline options.
#######################################
option_list = list(
                   make_option(c("-i", "--input"), action="store", default=NA, type='character',
                               help="name of the input file to parse"),
                   make_option(c("-o", "--output"), action="store", default=NA, type='character',
                               help="name of the output file to store output"),
                   make_option(c("-s", "--sharedMemGaloisLog"), action="store_true", default=FALSE,
                               help="Is it a shared memory Galois log? If -s is not used, it will be treated as a distributed Galois log [default %default]"),
                   make_option(c("-r", "--relativeStandardDeviation"), action="store_true", default=FALSE,
                               help="To compute the RSD of per iteration compute time[default %default]"),
                   make_option(c("-m", "--maxByMean"), action="store_true", default=FALSE,
                               help="To compute the max by mean compute time[default %default]"),
                   make_option(c("-p", "--perItrVolume"), action="store_true", default=FALSE,
                               help="To get the per iteration communication volume [default %default]"),
                   make_option(c("-f", "--faultTolerance"), action="store_true", default=FALSE,
                               help="Logs are fault tolerant [default %default]"),
                   make_option(c("-g", "--graphPassedAsInput"), action="store_false", default=TRUE,
                               help="Benchmark explicitly takes input graph as the positional argument [default %default]")

                   )

opt_parser <- OptionParser(usage = "%prog [options] -i input.log -o output.csv", option_list=option_list)
opt <- parse_args(opt_parser)

if (is.na(opt$i)){
  print_help(opt_parser)
  stop("At least one argument must be supplied (input file)", call.=FALSE)
} else {
  if (is.na(opt$o)){
    print("Output file name is not specified. Using name ouput.csv as default")
    opt$o <- "output.csv"
  }
  print(opt$g)
  galoisLogParser(opt$i, opt$o, opt$s, opt$r, opt$m, opt$p, opt$f, opt$g)
}

##################### END #####################


==> thread_block_work.R <==
library(ggplot2)
library(gtable)
library(grid)
#library(gridExtra)
library(plyr)
library(reshape2)

showPlot <- function(name, p, dir, ...) {
  if (interactive()) {
    return(invisible(NULL))
  }
  outfile <- paste("figs", "/", dir, "/", name, ".pdf", sep="")
print(outfile)
  ggsave(p + theme(plot.margin=unit(c(0.5, 0.5, 0.5, 0.5), "lines")), file=outfile, device=cairo_pdf, ...)
}

showImage <- function(name, p, dir, ...) {
  if (interactive()) {
    return(invisible(NULL))
  }
  outfile <- paste("figs", "/", dir, "/", name, ".png", sep="")
  ggsave(p + theme(plot.margin=unit(c(0.5, 0.5, 0.5, 0.5), "lines")), file=outfile, device=cairo_pdf, ...)
}

showPlotGrid <- function(name, p, dir, ...) {
    if (interactive()) {
          return(invisible(NULL))
  }
  outfile <- paste("figs", "/", dir, "/", name, ".pdf", sep="")
    ggsave(p , file=outfile, device=cairo_pdf, ...)
}

round_df <- function(df, digits) {
  nums <- vapply(df, is.numeric, FUN.VALUE = logical(1))

  df[,nums] <- round(df[,nums], digits = digits)

  (df)
}

geomean <- function(label, x) {
  gm <- exp(sum(log(x[x > 0]), na.rm=TRUE) / length(x))
  print(c(label, gm))
}



#### Plots for Measuring Thread Block Load Imbalanace : 

#tb_data <- read.csv("/h2/vjatala/Desktop/Conferences/DynLBGPU/paper/results_csv/thread_block_work.csv", stringsAsFactors=F)
tb_data <- read.csv("/h2/vjatala/Desktop/Conferences/DynLBGPU/paper/results_csv/sssp_rmat25_volta.csv", stringsAsFactors=F)
#tb_data <- read.csv("/h2/vjatala/Desktop/Conferences/DynLBGPU/paper/results_csv/bfs_rmat23_road-USA.csv", stringsAsFactors=F)
#tb_data <- read.csv("/h2/vjatala/Desktop/Conferences/DynLBGPU/paper/results_csv/sssp_pagerank_rmat23.csv", stringsAsFactors=F)




#tb_data$App <- gsub('_push', '', tb_data$App)
#tb_data$App <- gsub('_pull', '', tb_data$App)
#tb_data$App <- ifelse(tb_data$App=="pagerank","pr", tb_data$App)


plot_load_imbalance <- function(tb_data, app, input, host, iter, gpus) {

	print(tb_data)
	filtered_data <- tb_data[(tb_data$Input == input) ,]
	filtered_data <- filtered_data[(filtered_data$App == app) ,]
	filtered_data <- filtered_data[(filtered_data$HOST == host) ,]
	filtered_data <- filtered_data[filtered_data$Iteration == iter,]
	filtered_data <- filtered_data[filtered_data$GPUs == gpus,]


#	filtered_data$App <- factor(filtered_data$App, levels = c("bfs", "sssp_push", "cc_push", "pr"))
	filtered_data$Input <- factor(filtered_data$Input, levels = c("road-USA", "orkut", "rmat23", "rmat25")) 
	

	title <- paste("Input: ", input, "Iteration: ", iter )

	p_filtered_data <- ggplot() + geom_line(aes(y = Load, x = TB), data = filtered_data, color='brown', size=0.38) + scale_x_continuous("Thread Block Number", breaks=seq(0,103,8)) + scale_y_continuous("Thread Block Load (Work)", limits = c(0, NA))+ theme(panel.spacing.y = unit(3, "points"), plot.title = element_text(hjust = 0.5, size = 16), axis.text.x = element_text(size = 16), axis.text.y = element_text(size = 16), axis.text = element_text(size = 16), axis.title.x=element_text(size=16), axis.title.y=element_text(size=16)) + ggtitle(title)


	outfile <- paste("load_imbalance_",app,"_",input,"_g", gpus, "_host", host, "_iter", iter, sep="" )
	showPlot(outfile, p_filtered_data, "threadblockwork", width=7, height=4.0, unit = "in")
}


#Set-1
plot_load_imbalance(tb_data, "sssp_push", "rmat25", "0", "0", "1")
plot_load_imbalance(tb_data, "sssp_push", "rmat25", "0", "1", "1")
plot_load_imbalance(tb_data, "sssp_push", "rmat25", "0", "2", "1")

#Set-2
#plot_load_imbalance(tb_data, "bfs_push", "rmat23", "0", "1", "1")
#plot_load_imbalance(tb_data, "bfs_push", "road-USA", "0", "1000", "1")

#Set-3
#plot_load_imbalance(tb_data, "sssp_push", "rmat23", "0", "1", "1")
#plot_load_imbalance(tb_data, "pagerank_pull", "rmat23", "0", "1", "1")

